Measuring the growth of structure by matching dark matter haloes to galaxies with VIPERS and SDSS

We test the history of structure formation from redshift 1 to today by matching galaxies from VIPERS and SDSS with dark matter haloes in the MultiDark SMDPL N-body simulation. We first show that the standard subhalo abundance matching (SHAM) recipe implemented with MultiDark characterizes the clustering of galaxies well both at redshift 0 for SDSS and at redshift 1 for VIPERS. This is an important validation of the SHAM model at high redshift. We then remap the simulation timesteps to test alternative growth histories and infer the growth index $\gamma=0.6\pm0.3$. This analysis demonstrates the power of using N-body simulations to forward model galaxy surveys for cosmological inference.

==> anc/analysis/Makefile <==
all:
	jupyter nbconvert --to html --inplace --execute --ExecutePreprocessor.timeout=600 *.ipynb



==> anc/analysis/completeness.py <==
# Copyright 2019 by Ben Granett, granett@gmail.com
# All rights reserved.
# This file is part of the VIPERS-SHAM project,
# and is released under the "MIT License Agreement". Please see the LICENSE
# file that should have been included as part of this package.

import logging
import numpy as np
from sklearn import neighbors
from scipy import interpolate


def nn_regression(data, y, nn=10, rank=True):
    """ Nearest-neighbor regression
    
    Parameters
    ----------
    data : numpy.ndarray
        The dependent variables shape (M,N) array
    y : numpy.ndarray
        The regression variable length N array
    nn : int
        Number of neighbors
    rank : bool
        Use rank distances
    """
    if rank:
        datat = []
        for v in data.transpose():
            order = v.argsort()
            rank = np.zeros(len(order), dtype=float)
            rank[order] = np.arange(len(rank))
            datat.append(rank)
        datat = np.transpose(datat)
    else:
        datat = data

    reg = neighbors.KNeighborsRegressor(n_neighbors=nn, weights='uniform')
    reg.fit(datat, y)
    yfit = reg.predict(datat)
    return yfit


def fit_cumu_dist(x, n=1000):
    """ Compute the cumulative distribution function
    """
    h, e = np.histogram(x, bins=n)
    hc = np.cumsum(h)
    hc = hc*1./hc[-1]
    f = interpolate.interp1d(e[:-1], hc, bounds_error=False, fill_value=(0, 1))
    f_inv = interpolate.interp1d(hc, e[:-1], bounds_error=False, fill_value=(e[0],e[-1]))
    return f, f_inv


class CompletenessHD(object):
    """ High-dimensional completeness estimator
    
    Parameters
    ----------
    alpha : nump.ndarray
    alpha_limit: numpy.ndarray
    params : numpy.ndarray
    """
    
    def __init__(self, alpha, alpha_limit, params, nn=10, rank=True):
        """ """
        data = np.transpose(params)

        # subtract the mean and divide by stddev to whiten data
        mu = np.mean(data, axis=0)
        sig = np.std(data, axis=0)
        data_t = (data-mu)/sig

        mu_alpha = np.mean(alpha)
        alpha_t = alpha - mu_alpha

        # compute the trend alpha using nearest-neighbor regressor
        self.alpha_trend = mu_alpha + nn_regression(data_t, alpha_t, nn=nn, rank=rank)

        # the residual around the trend
        resid = alpha - self.alpha_trend

        logging.info("Fit residual scatter %f", np.std(resid)) 

        # compute cumulative distribution function of residuals
        self._compl_func, self._compl_func_inv = fit_cumu_dist(resid)
        
        logging.info("90th percentile %4.3f", self._compl_func_inv(0.9))
        logging.info("10th percentile %4.3f", self._compl_func_inv(0.1))
        
        self._comp = self._compl_func(alpha_limit - self.alpha_trend)

    def get_completeness(self, alpha_limit=None):
        """ """
        if not alpha_limit:
            return self._comp
        return self._compl_func(alpha_limit - self.alpha_trend)

    def get_limit(self, p=0.9):
        """ """
        assert (p > 0) & (p < 1)
        return self._compl_func_inv(p)


==> anc/analysis/emulator.py <==
# Copyright 2019 by Ben Granett, granett@gmail.com
# All rights reserved.
# This file is part of the VIPERS-SHAM project,
# and is released under the "MIT License Agreement". Please see the LICENSE
# file that should have been included as part of this package.

import logging
from scipy import interpolate
from sklearn import decomposition

import numpy as np

import growthcalc


class WpInterpolator(object):
    
    def __init__(self, a, r, wp, n_components=2):
        """ Compute w_p(a) by interpolation. """
        self.mu = wp.mean(axis=0)
        self.sig = wp.std(axis=0)
        wp_w = (wp - self.mu)/self.sig
        self.P = decomposition.PCA(n_components=n_components)
        self.t = self.P.fit_transform(wp_w)
        self.r = r
        self.a = a
        self.n = self.t.shape[1]
        self.funcs = []
        for i in range(self.n):
            f = interpolate.interp1d(self.a, self.t[:, i], fill_value='extrapolate')
            self.funcs.append(f)

    def __call__(self, a):
        """ """
        g = []
        for i in range(self.n):
            g.append(self.funcs[i](a))
        return self.P.inverse_transform(g) * self.sig + self.mu
        
        
        
class Emulator(object):

    def __init__(self, a_samples, wp_interpolators):
        """ """
        self.G = growthcalc.Growth()
        self.z = 1./a_samples - 1
        
        self.sig8_md = self.G(self.z)
        
        self.wp_interpolators = wp_interpolators
        
        
    def __call__(self, gamma=None, sigma8=None):
        """ """
        if sigma8 is not None:
            if sigma8 < 0:
                raise ValueError
        
        # compute sigma_8(z)
        growth = self.G(self.z, sigma8, gamma)
        
        # compute snapshot redshifts with these sigma8 values
        z_md = self.G.fid_inv(growth)
        
        zmin = z_md.min()
        zmax = z_md.max()
#         logging.info("emu z bounds %f %f", zmin, zmax)
        if zmax > 2.0:
            raise ValueError
        if zmin < -0.5:
            raise ValueError
        
        a_md = 1./(1+z_md)
        
        out = []
        for i, wp_int  in enumerate(self.wp_interpolators):
            w = wp_int(a_md[i])
            if not np.all(np.isfinite(w)):
                raise ValueError
            out.append((wp_int.r, w))
                
        return out
        
        
    def check_bounds(self, gamma, sigma8):
        """ """
        shape = len(gamma), len(sigma8)
        data_max = np.zeros(shape) + float('nan')
        data_min = np.zeros(shape) + float('nan')
        for i in range(len(gamma)):
            for j in range(len(sigma8)):
                growth = self.G(self.z, sigma8[j], gamma[i])
                z_md = self.G.fid_inv(growth)
                data_max[i,j] = z_md.max()
                data_min[i,j] = z_md.min()
        return data_min, data_max

==> anc/analysis/fig4-7-wp.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# VIPERS SHAM Project\n",
    "This notebook is part of the VIPERS-SHAM project:\n",
    "http://arxiv.org/abs/xxxxxxx\n",
    "\n",
    "Copyright 2019 by Ben Granett, granett@gmail.com\n",
    "All rights reserved.\n",
    "This file is released under the \"MIT License Agreement\". Please see the LICENSE\n",
    "file that should have been included as part of this package."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import os\n",
    "from matplotlib import pyplot as plt\n",
    "plt.style.use(\"small.style\")\n",
    "from matplotlib.ticker import FormatStrFormatter,ScalarFormatter\n",
    "from matplotlib import colors,cm,ticker,transforms\n",
    "import matplotlib.patches as patches\n",
    "\n",
    "from mpl_toolkits.axes_grid1.inset_locator import inset_axes\n",
    "\n",
    "import logging\n",
    "logging.basicConfig(level=logging.INFO)\n",
    "\n",
    "from scipy import interpolate, integrate\n",
    "\n",
    "import numpy as np\n",
    "\n",
    "import load\n",
    "import emulator\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "labels = {\n",
    "    'L1': '$0.5<z<0.7$',\n",
    "    'L2': '$0.6<z<0.8$',\n",
    "    'L3': '$0.7<z<0.9$',\n",
    "    'L4': '$0.8<z<1.0$',\n",
    "}\n",
    "\n",
    "limits = {\n",
    "    'L1':(-19.3, 9.26),\n",
    "    'L2':(-19.8, 9.57),\n",
    "    'L3':(-20.3, 9.93),\n",
    "    'L4':(-20.8, 10.29),\n",
    " }\n",
    "\n",
    "samples = ['sdss','L1','L2','L3','L4']\n",
    "\n",
    "redshifts = {'sdss':.06, 'L1':0.6, 'L2':0.7, 'L3':0.8, 'L4':0.9}\n",
    "n_components = 4\n",
    "rmin = 0\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "r_sdss,wp_sdss,cov_sdss = load.load_sdss()\n",
    "sel = r_sdss > rmin\n",
    "r_sdss = r_sdss[sel]\n",
    "wp_sdss = wp_sdss[sel]\n",
    "cov_sdss = cov_sdss[sel,:][:,sel]\n",
    "\n",
    "data = [(r_sdss, wp_sdss,None, cov_sdss)]\n",
    "\n",
    "for sample in samples[1:]:\n",
    "    r,wp = np.loadtxt('../data/vipers/wp_sM{sample}.txt'.format(sample=sample[1]), unpack=True)\n",
    "    r2,wp2 = np.loadtxt('../data/vipers/wp_s{sample}.txt'.format(sample=sample), unpack=True)\n",
    "    cmat = np.loadtxt('../data/vipers/cov_{sample}.txt'.format(sample=sample))\n",
    "    sel = r > rmin\n",
    "    r = r[sel]\n",
    "    wp = wp[sel]\n",
    "    wp2 = wp2[sel]\n",
    "    cmat = cmat[sel,:][:,sel]\n",
    "    data.append((r,wp,wp2,cmat))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap0.53000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap0.62230.txt\n",
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap0.66430.txt\n",
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap0.71240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap0.77240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap0.83240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap0.90740.txt\n",
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap1.00000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.44200.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.50000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.53000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.55630.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.58640.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.62230.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.66430.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.71240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.77240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.83240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.90740.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.44200.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.50000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.53000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.55630.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.58640.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.62230.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.66430.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.71240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.77240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.90740.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap1.00000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.44200.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.50000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.53000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.55630.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.58640.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.62230.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.66430.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.71240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.77240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.83240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.90740.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap1.00000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.44200.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.50000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.53000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.55630.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.58640.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.62230.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.66430.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.71240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.77240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.83240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.90740.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap1.00000.txt\n"
     ]
    }
   ],
   "source": [
    "shamdata = {}\n",
    "for sample in ['sdss','L1','L2','L3','L4']:\n",
    "    sham = load.load_sham(sample=sample, template=\"../data/sham400/nz_{sample}/wp_snap{snapshot:7.5f}.txt\")\n",
    "    snapshots = sham.keys()\n",
    "    snapshots.sort()\n",
    "    for key in snapshots:\n",
    "        r, wp = sham[key]\n",
    "        sel = r > rmin\n",
    "        r = r[sel]\n",
    "        wp = wp[sel]\n",
    "        if not sample in shamdata:\n",
    "            shamdata[sample] = []\n",
    "        shamdata[sample].append((key, r, wp))\n",
    "\n",
    "a_samples = []\n",
    "interpolators = []\n",
    "for key in samples:\n",
    "    y = []\n",
    "    x = []\n",
    "    for a,r,w in shamdata[key]:\n",
    "        sel = r > rmin\n",
    "        r = r[sel]\n",
    "        y.append(w[sel])\n",
    "        x.append(a)\n",
    "    y = np.array(y)\n",
    "    x = np.array(x)\n",
    "    f = emulator.WpInterpolator(x, r, y, n_components)\n",
    "    interpolators.append(f)\n",
    "    a_samples.append(1./(1+redshifts[key]))\n",
    "a_samples = np.array(a_samples)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 sdss 0.9433962264150942\n",
      "1 L1 0.625\n",
      "2 L2 0.5882352941176471\n",
      "3 L3 0.5555555555555556\n",
      "4 L4 0.5263157894736842\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAASYAAAMRCAYAAABBJBvmAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvIxREBQAAIABJREFUeJzsnXt4U0X6xz8nSa/Qu0BRFAhKUFSUi9at11Iurq4FDba7q25rFdzd6rqygu3qircGcNHVX0VBa6qs2kpUwroqUqqC1WqhuqJgRCJeqQhpC7RAm+b8/phz0jRN2rRcWuB8n2eeZObMzJlzkvM97/vOO+9IsiyjQYMGDX0Jut4egAYNGjT4QyMmDRo09DloxKRBg4Y+B42YNGjQ0OegEZMGDRr6HDRi0qBBQ5+DRkwaNGjoc9CISYMGDX0OGjFp0KChz8HQ2wM4VJAk6ZnLL7/80jfffPPfatnll19+nW/+cKCn5+hOO/+6f/jDH34TGxubpObDw8MHNTc3/+zfrjvl/mVd5Q8HenqO7rTrqm5v3Mvdu3fveu655/4TyvhDRW/8L0M8PkSW5Zu67FyW5WMiAfNWrFix3rfMP384Uk/P0Z12Aeq+K2s4lvCufGz8L7s8DswLpW9NldOgQUOfg0ZMGjRo6HPQiEmDBg19DhoxadCgoc9BIyYNGjT0ORwz7gIaYOnSpQAkJiYC4HK5mDlzJk6nk7lz5+J0OsnPzwfA6XRiNBoxm81dtu/qmAqbzUZ8fDz19fUYjUbGjh3bYYzB6thsNgCqq6uZMGFCu3H1RYRyrQA1NTWsX7++w73S0Dk0iekYQU1NDfX19cycOROz2czYsWPZunUrAEajkczMTMaPH4/ZbMZsNjNnzhycTqeXcDpr39kxFU6nk9WrV5Oeno7ZbMZisXQYY7A6NTU1xMfHYzabWbBgATfffDP19fUhX7tKaocawfoN5VoBysvLsVgs3boWDQIaMR0jcLlcVFdXe/MqGXWGOXPmMHfu3C7bh9J3eXk58fHx7cpqampCqqM+6CoSExNxOp2djh2EFLdw4cKg0kpP0VW/oVwrQHp6OpMmTTqkYzte0CuqnCRJY4HxsiwvDXI8HrgWcALGYPU0tCE9PZ0lS5YwYsQI0tPTmTFjBunp6V22U0mgs/ah9F1fX09SUlKHfn0f7mB1VClOreNyuYKSQn19PUuXLiU+Pp5rr722A0H4o6amBovFwoQJE9i6dStz587FaDQeVL+hXKuGg8MRl5gkSUoH8oHO/lHLZVleKstyOaC9ckLE8uXLWb16NePGjWPWrFleNa0rqKpGZ+172nd3MXfuXDZs2BD02Msvv8ycOXOYOXNml6QEMHbsWJYvXw7AiBEjApJST/rVcHhxxIlJIZvVwY4rxFXvU3/GkRjX0Q5VlTAajcycOZOtW7eyZMmSLtup0kln7UPp2/9hdrlcHUigqzo2m41Zs2YFJA+AWbNmeSWb7mDhwoWAUF0PRb+hXKuGg0NfnJUzgpeg4gFkWQ5ohZQkaSYwE+D0008/Behnt9vX+1Q53S9/ONDTc3SnXbu6F110kUmdHVPhdDpxuVxeFau+vp7x48d32unChQvbzdIFax9K39dee63XXqXW8VdtOqtTXl7O2LFjMRqNXnXO/2E3Go3MmTPHSyKqQb4zCceXlNSZSH90t99QrrU7cLlc49atW3eo/6dH/H8Z4vHXQ+lYUhbWHVEohBIvy/LCAMfmABNUSUmSpNXALFmWO7WGSpI0b8WKFVdmZGR4nxi73b7eN3840NNzdKddgLrvApf41vGfQXI6nd6HK5i7QHx8vHcau7P2nR3zRXl5ebu8SmTjxo1jzZo1xMfHB6xTU1PDjBkzvP05nU7q6uq6uCtt1+10OgNKQ06n0zvjt2TJEiZNmhTytH1n/ULo17pkyRLq6+uZO3duZza/94BLQxpYiOil/2WXxyVJmifL8ryu+u6LEpMTSPLJ1wNjlXINQdCZ34/RaPTaWXrSPlSfomAPnq/NKFCdQO4HoaKr61YlpFAmAkLtt7P+/K+1u+fVINAX3QXKUdQ5BUag41ysBg0ajlkccYlJsR1NAuIlSapRjOFIkrQBmCjLcr0kSWWKugdg6UqN06BBw7GFI05MChGVBygf5/P98LjyatCgIWQ7T2+iL6pyGjRoOLy4t7cH0BU0YtKgQUOfg0ZMGjRo6HPoi+4CGrrGV74Zl8s1LjExscM6ju6U+5d1lT8c6Ok5utOuq7q9dC/b/Z4a0HZJOdjUV3ej6G55V/dOu5fHzr0Uj33v3Eu0XVI0aNBwtEIjJg0aNPQ5aMSkQYOGPgeNmDRo0NDnoBGTBg0a+hw0YtKgQUOfw3Hpx9TPcLmsk1vRIXmT3ue7TpaQwFsmIaEDJFmtBxIox+A+lskir5a3JQnQSW2fOklGksT3J6XnZEkCnU5WytVjMjqdmhfpRekp2b9MJ8lIStmKW/8lS0peJ3mQJEAn88adC2XJpz+UtuV3PyhLfv29e/+9bWU6mffn/11GQsl7+HDRXTK+/ehEUvvEJ68eRykX7cSYkGTQ+xxTy3VQ898bZe/N1MnIOnHjZOVm+uZlnYys9DdtWv1dsizPP6J/JA2HDcclMcm4iTFMxYCOMHQYZIlw9OjRYUDCIOvQIynHxHc9EnpZKUNCL+MtD5Ml9Kh50ANhkvjUS23JIMnodWoShKTXyRgMHvQ6D3qdrJR5MBg86HSiXKeX0ek8GPSt6PSiXKfU1xtavXmdzoNO70GvbxVE5FtX6U/y1pPR6UVbUU+Qj04vktpW0ivlhrY+JbWNweOTl0Ev6qG0kfQe0HuQDMqnUge9BynMI8hJLz5lvQxhctt3A8h6GTkMZL2EbABZD7JBQtZLeMLAY5CR9R7QtbLgwfrI3v1XaTiU0FQ5DRo09DloxKRBg4Y+B42YNGjQ0OegEZMGDRr6HHqFmCRJGusTOrezemYlFK8GDRqOI/RWzO9ZQHUX9eKBTKDsUI9hX2v5a/tayz87FH2deeaZt3/++ef/6nBA9vv0w1VXXTVz5cqVgXZYHAdsCLFup8eDjS1Qff+yIPkN/mM7CHT7OoPhqquumgnfnH2IxqWhD6BXYn5LkmSk8y3CAcbTBXkdBE6RZfnqQ9LRKafcKfcgfrLdbr/Sbrd3aCdJ0nr//oLV7ep4sLEFqu9fFii/cuXKwT251kDoyXUGgzK2Uw7FuI42HA3xu3uCPmljkiQpXVZ2T9GgQUOn6PPxu3uCvrgTrxFAlmWnsiuvUw5xi/A333wzISYmZr963OPxROt0uib/dlu2bIk+7bTTOpT7Ijo6OkKSJBobGw90Vm/Lli39TzvttL2d1QnUX3fG5l+3G30FHJtv/ejo6Ai9Xq9rbW3VNTU1NQY7p8fjid66dSuH8L6FdJ16vV7n8Xg8nfUX6tgA9uzZE/npp5/+r5MqpwObD7Lcv6yrfI8xbdq0cStWrAikXgc9Rydtuju2rup2OD5t2rTXQ5LwDnckvSAR9GYCc4IcM/uk5cACwBhCn/N27dq1R9agoRMo/5FjJoIlQaJRHu0RLPvckhTZRzqSJGkCUC1rG15q0HBc4YjbmHx24p3k6wogSdIGZSZOzY8F0oFMVb071mCz2SgvL2fhwg4abTt0dfxoQE1N8F3eQ70PofS1dOlSli5dyty5c7s9xt6EJEnzensMfQlHnJhkWS6XZXmGLMuTZB8DtyzL42RZrvfJ1yhlMw5GYurqT9+dh6Krut15KNSHKz09nfj4+KAPW3l5OatXrz7osdXU1GCz2bDZut7kONR7tnRpaDP75eXlzJgxI+i4oOv7EEpf5eXlpKenM3PmTJxOJ+XlR9X8yTFpxO4p+uSs3KFCV3/67jwUXdXt7kNRVlZGfLwQEI1G40E9RKFch8ViwWw243Q6D+o6a2pqMBqNpKenYzQauyQStS+jMbDQ29370FlfvvfdaDTidGoWgKMVxzQxdfWn785D0VXd7j4U9fX1JCYmevO7du3qUKempob09K4d37sam81mY8KECQDMmTOHsWPH9rgvwCsROp3OTvsKBaHch1Axc+ZMZs4UCwpqamoYP378QY2tJ9BUskODY5qYuvrTd+eh6Kru4XgoXC5XSPW6Glt1dTW7du2ipqamS5W1q77Gjh2L0WgkISGhXb2+hJqaGsaOHXvQpNlDaCrZIcAxTUy9gVAfivj4eC/x1NfXk5SU1KGfUKSlUJGUlOQdUyh2pmCor68nPj6e/Px8br755oNWl7q6Dz1BeXk5CxYsOOh+NPQejmli6upP352HItS6oT4UmZmZ3ofa6XR6Sai+vt5bZrPZWLp0KS6Xq1NbTldjS0pK8tpl4uPjqa4OvtKnq76WLl1Kfn4+c+bM4emnn+4xyanXGew+9KQvdXxz5swBONqM3xp8cEwTU1cPf3ceiq76gu49FKr0Ul5eTnx8vDc/ceJEAMxmM2azucM5ejI21eitlqn2pp5epwqz2ey1R3UGm83G+vXr25GYep3B7kNP+iovL2fu3LmMGDGChISELseloe/imCamrh7+7jwUXfXVk4di5syZ3pk8FRs2bOhQZ+vWrQc1NqPRSHx8PDabjV27dnkJryd9zZkzh6VLl3qlOd+xB4PZbKaurq7deX2vM9B96Elf6enp1NXVsXXrVurq6g6pKqzhyKLPeX4fagT6s/s/FIeiL/Wh6C2Eep2dkVKofalSoQYNhwvHtMSkQYOGoxMaMWnQoKHPQSMmDRo09DloxKRBQxBoXty9h2PK+N3U1LQ/MTHRa6V1uVzjfPPdxEjl86vOKnXjHGp/0UCc74GFCxd6/YycTudhMS6r/lWhLAg+CDQAarC2Tu9bIAS4lyMR96ups/668zs3NTWN7obH+r3AvFAr93VIkvQ7oFD5vg0okGX5xV4dVBAcU8S0YcOGb4cMGXKpml+3bt36jIyMS4O3OHj04BzvApeomfLycsaOHeud2p41a9YhHZ+K9PR0lixZEnJ9m80W0gyeHz4FLu1uIxU9/b26027Dhg3rhwwZ0t1THPVQSOlpBNEDDAWeliSJvkhOmirXy6ivr28nxRwuYuoO/Mek4ZhAIW2kpCJaKe9z0Iipl2E2mykvL2fcuHEsXLiwnYPjpEmTvHGRfJekqM6Najwkm83GuHHjvDGSVK/z8vLydkkt8+9PbaP2t379+g7e1SBUTjWm06RJkw7fTdFwOBBsF5k+ubuMRkx9ABs2bGDBggVUV1d7Jab09HRcLhfp6emYzWbKysT2ejU1NTidTmbOnOlVzcxmszdG0syZM719qFKPGsNIXWLi259q31LrLFy4kPT0dBITEzuocmPHjvW27Y5a2NvQjNgAfNfN8l6FRky9DHVdWnp6OsuXL2+3Wj+QkVYNO1JeXh407IhKQvn5+axevZpx48Z1CGeiorq62mt4NxqNnS7wTU9Pp7y8HKPRGDRYWx/FMReKRJKk3ykGbCRJ2qbYkDpDAW0TEyqalPI+hz65RbiyNbhZkqQFkiR12wJ7NKG8vLwdGXW1KFaNNqAay30X56pwuVxe8lqwYAEbNmwIuqjYN6id0+n0LvBVx+Ef1WDBggUsWLDgoEKnaGhDDwjG15A9VClSDdlB2yoG7puBb5Wib4Gb+6LhG/rgFuHKJgT1SjxwmyRJdZIklfvGAz+WkJiYSE1NDTU1NbhcLvLz84E2wqqpqaG8vJyamhrq6+u94WzV2Tw11K0aGmX9+vXesCu+0k9ycnLA/hYsWOANHldTU+N1VTAajdhstnYLYefOncvYsWOx2WyUlZX1ZNZOgw8OYqasM0N20HZKny9KkiTLsjysxwM/AuiLW4QbgQmA+op3KWVdB5c+ChHs4U5PT2fr1q2AUN9UwkhPT/eShS9pGI3GDgHq/ONC3XDDDR36A9r1Haytf5lGSu3h6yOUk5NzVl1d3e9CkEZ6RDAcZYbsnqDP7cTrVy8e+EaW5YBxRPx34rVYLP04TDuedoJuneOiiy4yJSYm9j+UAygvL2fWrFmsXr26V20/Lpdr77p16xwH0UVPf69O2/ntPBvy7rEhtjv9rbfe+rm4uHhoS0uL1zQSFhbmyc3N/Xbq1KmuAG1PBzZPmzZtXLBBdLJTrkp84f7lCQkJzVardWMX49V24u1kJ9CgO/H61VtCCLvwqjt8Hs4dT3u6G2mA9K587OJd+cjey5Da4bPzbHd2jw2l3YoVK9YD2wA5QNoWqK2a76pdJ9fzO6DRr00j8LtQrpOjYCfePjsrpxi9l8jaLrwa+j56qlr1aKZMPsoM2T1BnyQmxUBeI8tyjSRJ8cfqTrwajhn0yEfoYAhGluUXZcWALcvysGOJlKD3ZuUmAfGSJNXIym68kiRtACYiDN1LgHpJkkCocsdSAOevoHsLT7uqG+x4d8r9y7rKB0G3F+72RQRa7LpixYrOmhTQfnYNQvQRko+imbIjiV6ZlaNtxs23XDUE1gAjjuigjixmQvcWnnZVN9jx7pT7l3WV7w1IkjRPDsVw2la/uwTDW2+9lUiAKfy33nrr54yMjIBtZFl+UXmJFgJDExISmuvq6o4p1epIo0+qcho0BEHIHtzBnBAV4gmKsrKykwgwha+UB4WvamW1WjdqpHRw0IhJw7GKgD5CXRFMoGn4zso1HB5oxKThWEXAGbGuCCYhIaG5O+UaDg80YtJwrCLgjFhXBJOZmfkjAabwlXINRwgaMWk4VhHQR6grglE8tTtM4SvlGo4QNGLScMRxJOIjBfMRCoVgjnUfoaMBGjFp6A0ckfhIGsEcvdCISUOfR09iFmk4unFcEtOxHGr1WLu2ngRF03D047gkJo7BUKs+ONau7aja3UPDocHxSkwa/PDss8+e2NtjCIJjPiiaho44rohJs1UEx8qVKwcf7nP08P4fVbt7aDg0OG6I6Wi0VRxL9qKDuP9H1e4eGg4Njhti4ui0VXRr0WpvSIPdIM8e3f/jISiaho444mFPehHHrK2iO6E6YqPm655Yepo+Nmr+cCBBSfHKsZsAN+DOnZmccH3W/GvU/G13nBR7fdb8NCXfopYD98ZGzS8B9irpwO59dwUKJN/j+6/FLDr+cDwR03e0qRH+5SGjuzGBetomVMRGze8vhZcNAcL8DkU/+2zp0BdKhlYgiEcloZg7bv1aBt4B6g64PwhvcVcMA9iz/4FHw/UX1USEXfr9+o/3JCBiSxuAsDdfdw0C7lbOY1DLlXO9C/RXkiE2av5eRAxqlaz2SvTbL9MY1fEKDDtio+aPAL5fVnr6IbknAXDf4epYw+HB8URMPY4y6Id7gXmhVo6Nmi8hpIoX8QkeP/+fxnBFavHgF4x+74FFGbK8Kx9AkgzbJ6XfIF2ftflW4ETgJJ/Pk4Cw3bvr/EkJgObmel1EJIVAHVCvfDY889yojzIyMsZ33NesqX9z66rxza2rlvztrhWjMjIyrlH7stvt6zMyMtL8zyFJ+fLufXcN87neMKAfbUTVH+iv1434tduz8TaQI9pa61sjDJe7gDXAiX+a+RXXZ83/AKGuBUo9wuF6KWg4fOgVYlI2tRwvy/LSIMfNiAcpHnDKsnzQe8r5RxmMIL5liHTJOyN003ZNMZREr3Jn+xtYuw2FhEYA45Q0VkkA/wUkNS146LuTEFKLhLD1SYDU7F4fLcv1cSBLollr8po1/8agu/Q3EWFpa5U2PwE/Kqk+ISFhf7DtfFyuuzpEC7Xb7erXzuw+O3tyD3bvu6sF8dv5bVB617uSJH2q9D0U+BZaC/a3rHwRIDZqvuEf9w+rufP2rXOV40OBc4FpyvdTlHpfALuU5AJ2/WZaUvL1WfNv9in3Htu9764DPbkOBT2RtO4DrjxC5zpm0Rd34jUCk2RZnqXklwMzDsW5fW0Vl+gfvQiYDPwdOHeKoeQjYLWSPl3lzvb4jcsvTKtUEBNZuD7npuTE67Pm/5M2EmoANgA1+5pf2uD2bDQBCXv254cBBarRVpFAxge4/m34bQbqkVtobl098oD77cmBruuPf/z2x6eeemoQftJgZmbmz13cks7sPp0SU6CwtV0ZpDuzFe3ed5fbbrc379531zpgnX9bhfQ9QBaQCCQpKbFxb6sBSFHzvsdio+Y3IyRFD6CLidUPuj5rfi3iZdAhhYVJUS0tm/cDuphIixQbNf8uwBMeLkVc37y5HmhV+moFWuPi9SdcnzV/m5qPibS0zv7L18Ouz5r/BYoEPCg5bMT1WfM/U/ODTwwfeX3W/E9ok5KJibTIsVHzr1BvlVoeyvfYqPmrgWbggJKaU34VO/T6rPn/51+ufBIbNf8i5V73SfTFnXjT8XvbSpI09lBITb440xO1fpEn8yPggSmGkhjgUgRRvQgkTjGUrAHeBla/3ZpzMR2My4YXmt3VO9d/fKkB8XZeANTs3nfXL8qYe7r9c7eNxFOnTnU99dRTd9NOGqFg6tSpd3R+F3pmdzuIa+sxdu+7S5akfHbvu2uj/zG73T5jxX9uyfUvV8isP8K2JgGeeQ8Oe332bVunIMilQ1q8dOTam3Mcv1LyIAhL/9ji09b98aavJqp5Nd09b9gbd96+NcO3LO8vJ738j4JtWco5ueXPJ5Xed8+269X8TbMGv/DAvd/mqnnaJOmefF8LLAQilBQORAwbHnlJ1Qe7v/IpjwDilE8Qv1mfJaY+txOvJElzANRjkiQtAVbLsmwL0k+3d+J9ar512Fmf/zYu7nTd7sRzdQ1JKfrdEYmSWz1ev701/Nv1LbE/fOaO3bp5f8y6xjsNLXJdh+tQdj51BzpHCLulBhxbiLus+qPbu8cCm996663ETnaQHUSQe9nDMXrRyU6w3dlRN+R23azb6T0LsTzgzrvdGEPIePbZZ0+88cYbfwpxXIC2E29nO4kG3YkXmON7DLGVkzmEPkPeifeZQc8a7o349xl3SKUz75BKX7tDKm24Qyr9+A6pdN4dUun5I8If6R8Tabk+JtLybkyEZQeBd0uVAfnWiS/8PFlvvWOy3jp9st56zmS9NU4ZTwejtpI8nY2NALushoWFteKzy6p/6snusX7n26aca5t6ns7uZVfXFsJvJXc1rmC/cU/adaduKPesq/Ku/oehjHey3ipN1lv1k/XWiMl6a7/JemvcZL01abLeOmiy3nriZL31lMl6q3Gy3jpyst46arLeesZkvXX0ZL31rMl665gn59u+mKy3jpust06YrLeeP1lvvWCy3po6WW+9CJAn660je+NeBvsN/VNfnJVTjd4qEoFDvRtvysnxza9B8xPAjZt2RDd6kC/8TteUvU3X9Ea91JJwgid8+0A5wjaitf9vX4QPCaDy6Aj/JXaQ7oBy7FJgODB8iqGkOZy4lmYaOkgVErqfphhKIv/0SuCt8mQ/Iz3wbW5urufJJ588LCqS3DMfoUPietFdyAHetFMMJdKNJXH6KYaS04CBShrg830gwt6kBxg0Uj9y8TUl6oSA7P85+HTDaYuvKXlLKZNQXCNOGK43Lb6mpIo2VwkDYOifJA1bfE3JNtrcJwxhUcQt3lfiFbHDoohR8hJAWCT9F+8v8ZscQFLGaPD59NDmL6am1gD5VmW8XpX0ncWNw4GldFRX1Wv9DbAo6M3uZfRFYnoZYa9RES8fYvtSbm3O+8XJ1guA/EaP5+tNMbXVHzbvO8kDMcBjY9xxb5/XmjgGuBz4Mo0bd7zLcy0eWn2n5Zs8NN8+4dqoOx58IesvauEUQ4kEDIjh5Fm72HM3eLzkpCPMc7p0XSTQ8PR1dfrF+0o2A7VK+ln9PllvrQWmvd2a88lkvfXUqVMTqg7l9R8CHCrXi6CYYigJA5KBIQi3CPVzEO1JZ8DzsxoMwJvADiX9onxuRbxUdiEeYmns9MjFby5onE97e436KZ19RcTj2ze7H/MZihtoSfl91FOvP7j3dvyI4oq7Y5aX/XX3b3zLrnsibrX1xgava8V1T8RV+OTl656Me8ea03BZgMv2JZ5W/wmY7iDY5AqAJOXIq9zZfZaUoA/uxCvLcr0kScuVetCepA4J3jzPMuH7OAqLvqehRZbChuvDRtwUHT9opCH8Kb0kLcmtzfkZqAKWzNaVRZwjTb6wSW7460YqJjdSF9aP+OZzmVp9njRt0M6PWmNmTy8buMiTuQNglTtbBnZA9gOSJG3FR/Lx0FLwuefZF6cYSqTfPxFXU3Jjw+8RD59vOkP5HKQMd3/xDfXy4saSzxHktUP59H7PuL9/9JRrSk5R8od92jmQVEcIs3IgiFtP5PwphpKR+JHOkLMNIxZfU1Kt5JMQBPMDba4RPwKf00ZAO4BfZr6Y8H6wh9Afdrt9zyr3jA4uFD7Hd69yz3gzQPneVe7sDi8Iu91+YJU7e5tfWesqd3ZdF3l/ialbmK0ri0RoFv2AfQj1v3GRJ9PdacOjBH1xJ161zmHDHzeTJEmc89tkwkb3k2fesnF2aXGy9WSEfWtzcbL1OeDh3NqcnxZ5Mg8AayBzDYAkSfIs6alLgbOAs76zuU8EvpytK2sBNvqkz+6QSlcs8mR2UJNWubNl5c+5CdgUbJySlCMDEZmPxG54flbDDbRJC4OUZAIGrl3aNBT4ABg4WW/dN8VQcj1Ql2zSn7b4mpKXae9gWXfpH6MTFl9TMknNK6lLKNIgAJP11lKg9O3WnNbJeusFwAlTDCVpwAkIVcr/U/1+wkT9k/sRLiAq6fwAfDXyovBdP3zmzlPKale5s0N6yHz8so4YZuvKJCDq/KcjDLN1ZacCsQiJO8Z0W1j87Oll09W6Sn6aN/8Xb9535kmdQYxDEI6a4oJ8B/GbNgJRCILqN1tX5gYaw+Lpv7a+7EvaPPAbfRKzdWXmRZ7MDhNKfQV9UZU77HC5pVXAwOkD5UuBZytSLOnDh3FHWlX+rcXJ1kLgTuDz4mTri8CC3Nqc733bL/JkfohQEbDb7Resnb5/AsIb+yzgbOAy4DZg5Gxd2Q9nMXHTbF3ZtYBdIbqQscqd3Wq3292r3NmfBaujiu0KccQjCCBhzG8i/13raHyVtvVwicCIrR82JwB34bNUxShlMMVQ0qp0KSEhLZZL/Kds/VUL9finCOlmp9+nA6j0K9u1yp29P8h13DD3sWs/6ureGbetAAAgAElEQVSehILZujIDcCZwPnAOyjT5CRfohq2dXvZssHZ+x/UoZNNvqDRq7fSyTWoeQSItG/56wACsAvao6ef3WpOAG9Q+f363NQnI9ubfaU0CcgKcfi+CbBoQ92qL8r3eJzUA9Ys8mR3uoUKWEUD/MQ+FV6z/c3MWCmH5pT/QwQG2b+G4JCafRabvVKRYzkYYAT+rSLHcmFubXwHcUZxsnQ/MBj4tTrbagPm5tTnfEEBVWuTJlGlTNd5Sy2frysKAkZOkm8cjnEqLZuvKngOevvi1yFCG2i21TFEjvRKQopaU+tez2+3nZmRkTPQte+21+PVPzag/X83f8nL8R0/NqD8PhXz+9EpCdWCH0Bx5lTt7kH/5kcZsXdkQhJPl+Uo6FyGJfYRweG0EiD1dd9nODz3vB+vH77gHhWyMOYbHNs5ruRbYrZTtXeTJbAlky1HKpvvlp/nl26+uPgRQ/of7gf12u715kSczoDT+iJT17CJP5mHVSg4WxyUx+SKtKn8PMLMixXI58HxFiuVV4K7c2vwdwNziZOvDwO1AdXGy9T/PDHp2cXGyVZdbm9OlYXKRJ7MF+EJJz83WlZ0G3ASs+2TOgai108t+B7wa6O0HR3aNl04nscqdrUpM2O12fI2vvaEuBcNsXVl/YDwKCYXFcTZQgyChj4AHgOpFnswOUoHdbv/Tn5+5JqjEFOy43W5vXOS5+vNDdQ0aOsdxT0wq0qry36xIsZwFPA58WpFiyU6ryv8gtzZnJ3B3cbJ1EZAHPAckFSdb3wT+m7goXh/qORZ5MrcAc2fryu4ZPFm/ec8Wdzbw2Gxd2TLg6UWezEPidHcsQVFPRgIXAL9CSEUjgM8QJPTymAfDT11/a/MYRWLoFRQnWyWEu0B0QmFcWHGydTgQCUTG3h7Tr3iW9TKELSiy3++jE4tnWW9Uj/ukaKVOd5IBIcX5qnt14ePChxbPsi7yLVO/D9QPerI42ZqUW5uz63Dfl55CIyYfpFXl1wHXV6RYrgZeqUixPAfcm1aVfyC3NqcO8SZ+QPnT/RrIduXXn1082/ou8AZioe6m3NqcTh+QRZ7MZrvdXjfr/66ZPFtXNgLIBSpm68q+Rvie2BZ5Mvcdtgs9tDiks4CKNDSB9kS0F2Hc/xDhpvC/RZ5M71bfdrv9b52RkkIaEUC/hAfiwoqTrSaErSXaJ/UDoqOvihpYPMta4HcsOuyMMGPxLOsb/uVSP+nk4lnW3UreA+yrL9wdBVSgqFWNtqaTgX+o+ebPWuKAixCzafuVdAAxy7jPJzX55QMlN8Lw7mswTwgbrh/XvIHtSt5Em50xvvAESzzCTNFno4Ael8TkyMobjzBw32UqLfrG/3haVf6rFSmW94EngQ0VKZYb0qryvb5Uiq3pCeCJFWUranb9pW4hcAWCmChOtr6BIKqK3NqcTqMWLPJkbgUKZuvK7kU4vd0MPDpbV/YisAz4PER7VK/gYNRNRRoahiCgC6KHSKcj3CD+hyAhKzBzkScz0JKLoChOtoYD5yEmIS5FkJwOaKp/eHd/YCXioW9C2J7U702tv7RGIIzbTQgpoxFoihgfntqyqaXIty7QFH937Kt1+Q0XA/tya3NaoKMPkZK/zC8fyPjdU6gRFbyw2+13ZRVl/fMQnuOI4rgkJsT6nS+A9Y6svGeBh0ylRe3sEWlV+TsqUixmxJKNtypSLE8AhWlV+S2+9aRIyZNbm/MG8EZxsjUPsT7oCsQb6cXiZGsl8DrwQm5tTtCZEMUe9Srw6mxd2TCEFFUCGD/M2a9bW19WDnzll7YdTX4rChGdgViofQmCkDwo0tCImwzfbZzXck53Zy5ltywpDrOXIsjoAsT9eQd4BFiXW5uzGzp3PFSPX/daRn6A8tsyF177RoByt9p3T1GRYpEQEpdqFggWTSBQWWtaVf5R8x8IFcclMZlKixqB+x1ZeU8j1DOHIyvvQeApU2mRl3jSqvJl4IWKFMu7wDNAVUWK5c9pVfkBPbEVFU71TXq4ONkah3AmvRq4vzjZagUeza3N+bGz8S3yZG4D7gHuma0r0495IPyT9bc2P4ywtYxEeKSPBAbP1pVtiztTl7x2etki2gjra+DHviBpKbNlExFklI5QW8oBG/BX4DtVDbPb7b9d5Lm6S1IqTrYaELNulwGXEcEYhHT7DlAEXNvZS+BQoSLFouNvo6SKFEsMwr4UDoTrcoZHVqRYLkRxxQi/aMDACovlPiWfGHVK9KkVFssHCPcNNbJoKyJkcbBoAsHK9BUplj20ebv/AuyIGJdwYoXFcpt/ObDzaCCy45KYVJhKi7YDNzmy8s4G/gnkObLy5gArTaVFXptFWlX+jxUpll8jfE9eqkixbEe8iVeQf0bQ/nNrcxoQD6CtONl6CuJB3FicbH0t/u7YkFhjkSezVZn6XYXwl/FC8f4dkZymtzd87tmBUF+uQxiHEz+adUBeO73sDcRaQzVt/dW/Iw7bJhSzdWVxCMlFJaIBCHtLOXDvIk9mj9Y9Kna9qxBEfyHCFeAd4OnEB+OTp18//dyQOmr1SBUplmTaYja1S5GjYodWWCx2JR+HQjb9ovUnVVgsO9Q8yrq4/o98KQPbEbGOmoGWqFd/OAERisQF1OnqmyMQ0s1WYH3LuQnnG75rulM9DtSlVeX3KKBdRYpFh7Ad+a4RHIBeuhI4DUhtVw5JFSmWBuDJtKr8u3tyziOB45qYVJhKiz5zZOVNAaYiCOp2R1be30ylRd7QEIr09GxFiuV5IAO4A/hn+Lod+gqLJS6tKr+hs3Pk1uZ8B/y1ONn6IPDnhkf33FD8oPU1hANnj9bCKW4GX9jt9vqZ/7q63dKd2bqy6DPuDPv4kzubnwSMSroMGPFh9oFRH1xX9jM+hDUi15A0e3rZ1Qgj7P4z/xHWf/b0sglK/sD4J8LDZ+vKkmkLOnZgkSezdbauLAJhoFaJ6EyEfagc+D3w6SJPZrfXfCkG63GIe52BWKbzH+B54Mbc2pwdal273d7BiFuRYolCPJTpCEPzYOCE/hL9ETN6vtEud6rfW0+Kagz7cneJkm9QrrW56Ybhr/V/6utJCKlGJSH33rlndPDvUtTFX/nmpzz9p3k++dvS8m+o9G3jyMqTfF+GoSKtKt+DIDgX8KXPOW6a+visWwPcFz1t8an6LDRiUqD8Kd50ZOWtRth3Xle+/91UWuT1/FbE4FcQs3bn6Wv3vwl8oxDW42lV+Z1KBMoU7f0rylZM2/WXujVAaXGydRtiTeBbXc3ohYpFnswmu92+f5En8z/+x1a8tmL9umsOXEUbYRnrP/fEANcjpq0jvlnmHoJQjyKAiM/ubh6KMEp7A4/N1pWpK9v/h4jb/Xfgg2B+WV1Bbpal4mTrFAQRXYUwPNuBPwJVubU5rcHaKg/cubQR5PkIAipHbKLwHbBr79zTyzOmTevMxjTj1w/d+FqA8pa0qvwdAco7vSZHVp7OkHGRwZGVdy5idcDgAaOGDna8lPcUgixPVNIgR1YeBI44GSivft8LfINQ379GSGW7+O2kgONJq8pvpYdhk48kNGLyg6m0yA0scWTlvQTMBT51ZOU9CSwwlRbt8a2bVpX/sd1u/ybGsmk6wsfp44oUy3vAo0ClImUFhGI0LypOti4BrkUQ0/ziZOtCoCy3Nuew2QEknYQy0/UT8D6A3W6/MoC3sv/MkjevGLINgK67xmpfFCdbExCuFxmSsBX9A0FGE3NrcxzB2ikG4xFAetTwfkaE/aQWQUSPAe+lVeV3MEoHIxJHVp4EDIiaOD7akZV3NSJi6ECEQVqXPOKkIY6XVj+KXyjeE4cmD3W8tPpptR6gO3lQ4gjHS6s/RhDOwOFvfighJjJ+ArZLHo+EIM1Vapkydg9+kShDyMcgXi5XAqcqSRr+3w/CHC+tLkMQlS9pbTeVFvU4asGRwnFJTK4C82kI6WBpYqHth0B1TKVFu4G/O7LylgAPAV85svLuBZ5VyMuLtKr874G5FSmWBxBroqxAfUWK5VFguf9Mni+UKeYXlHV5UxFr2B4qTrb+E3i2K3eD3oJisA56XZ2hONk6BDEhkIHwWXoXsMffFz/y6uzpqcHaVaRYkhA2JlUqCgPK3afF1Bu+abwwrSo/qFuBIysvGji5/4VjYh1ZebkI4vFNQ4C9ydWboxHr3L5DuC64AY87MqJFKVPjfXsAz/6EmMtjv639CJ+YRw3DB/+q38+uW1EIZ8s1l33gT/Imd/ULCFeJ4YhZxFOU9ntRlrwE+F7nW55YaAv48nJk5SX+PH7U+6dUbFiBIKqLgRsRRB7nyMpzAs+YSov+Fex+9TaOS2JCzAwlAJ+5CszvAouBNYmFtg4Sjqm06DvgesX36Z9AviMr7/+AYlNpUTu7UlpV/l6gqCLF8iTCZeCvwMKKFMv/AUsVB86AUFS4N4E3i5OtKQhp7aHiZOtHkRMjTiyeZZ0EfHSwU9O9heJk6yDAjNhM4AyEL9H/Aatza3MaAex2+x/92ykq2iSEej0JEeN6NWJ945dpVfmy3W5f/+v7c7ykpEg/pwJpiBnBixC/9/dJm7cNQhjPv0NIi98p6XtTaVGT/7o2FV/a7Zmp99zxaIDymy666y/P+JXdNmbHmi8QxHN2448bB7oKli1CkNCwC/RhZyPWVW5DqGHbaAuyF4MIBaNufRVD+62wvHlXgdmNsC19ilgPuB5YP8DIT18OSmwylRa95D9eR1ZefwRBHczuMYcdxyUxJRbavgdudRWY8xEG2keACFeBeTHwXGKhrcNUs6m0aD1wqSMrLwX4C3C3IyvvhfDLUyL86yp6/EpgZUWK5VwEQTkrUiwvAo+lVeV/1dn4FGP49OJkaxJwAW6eRrgPjC1Otn6NWLH/gfL57QlLEnt4Jw4vlPFfDWQi1rb9B6Gyvp1bm9PcWduKFMtwxCxoNkJyKQZuCjbJ4MjKO4k2IkpDqFZrEE6vdwLfmUqL5EDOja4CcywwwlVgHjpkyDkDXAXLFiLiTHlVuXOjE0a5Plr2IX6q3LjIWJPro2Wf+Zal6MNHIKbntwHfRO9riFSuoQrYtv7sjKdTPrGdGztyewSCQEciyMKNmIzwztb5pH2G7Ervi9NVYFa92QcibGvjgVuUT/dZm96Ocn20bB6CrDYkFtq2A5hKi/YibIJ9GsclMalILLTtBZa4CsxLETM4fwLmuQrMNmBxYqHtE/82ptKiKqDKkZU3BPjT0DXrRznerHod+Bewxn9mJa0q/xPghooUy4lK/+9XpFiq9OaTYypSLFJndijFUP663W7/8fdlv7tY8Wg+F+GYOB0hwXkaHt8TVTzLejuCrD5RPZB7A4rvVgZCMkpF2FGeBN7Irc3pfJlNi0eqSLH8FiEdjUHsWHNlWlV+h5Avjqy8JIRbwkRjv8jRCJvNOwgysgBfqb+Fq8CcBExwFZhPOeWkswa5CpY9TtvedUMR9ppvgW/77auPQhDBpwi7jxuQvzl57NKzHGvuwC9M7VfGXy07Z9Nb1/mWfXLWlS+d9+mr5yYW2mR3SaquJvaKT09N+uBTBAFdPH7/q8NjR253Iozf39Dme6b6ZyUESDp3SaqXqGJHegmrFiH5PWLIrqxTCOvknweMqIjf83M4cCsw3lVg3o8iUSGkq+rEQtsvnf4evYjjmphUKCrc+8D7rgLzIMSDYXcVmH9EqHnLEwtt7WaaTKVFPwAFK195ZYpp+TsrEMSEIyvvMeAFU2lRO9uQYv+4uyLFUghcF7m6dhJQo9ihStOq8juVIAAUKUNdQf+oMqU+LPzssDUtX7SMREgYI4qTrZ8DX0ZNjUwunmW9GjGNvDW3NuewiO/FydZ+iOU0mQhp5V3Ecpprc2tz9nbVviLFcg6Q2z9Cd7ZyDU8D9rSqfO89V9SzSxAq8kSEpPE+ULH9grOcQ8urz1KNuq4C8xDgd64C8yUI+8pgxIP/bURzUzhCKnmHth1+XaoaX7nilQ2nJn34MkINS0ZITFJ85PbI2JHbR9EmGUmAbmDY1v6xI7df5Ft2ausHg2JHbl/uLkk1ASMu2POiAaGafwU4tkWO25G47/srpFPrJSnMczowGrGe7QDCP+sT2jtG/uKpjd7Nruh+dCSskxGzls+7S1K3xI6kAnjHFXfS7sSbbAXK/VCX/oxDSFR3IKQ3zY/paEFioe1noNBVYF6ImC36M7DIVWC2Ak8lFtrara2TDQbZVFr0jCMrrxjxUN4OFCpe5YsVAvMirSq/CVhqf23FzJgFm+9BqHnzK1Isi4Gn0qryQ57KVexS39jtdlfWo5l/Aq/EciYwSm6SpyKCgo0ChhYnW38Avoy4MGJI8SzrTARhOYAd/uqgLMsq4cQDCbG3xfQvnmW9Ep/FoMr3oQhD9AdAGZATitd1RYolHrHcJxcR2M7amD1881U517bb1NORlTcAoc7djHhwlyOkgGpTaVGzq8AsfdtfumGAsfYGHyKKRdii3kO8WDYmFtpaASpX2DaMTHj/v8q4xyJUzWHuktRhwLAp6E5EzOxtQ0gjrYAnyf1djNK3GtDfA8gxrTujEDYzb1krBg8idv1X6D1bPkzI/DBt0MOPIAhorKnl9RN1YS6VfL4APpd1ciUekJBOUMY2gbbInwN0yU0DSG7ajw9ZKel7YJ7n+5hP2B0xHvEfvDO9YfEYd8njHwIVsSN5B/jAkF1pQzj89nkcl8TkLkk9EaEGrDJkVwYM/aDMeKwEViqzeLcA1a4C82qgwJ+gFLVhDbDGkZV3GuLh+cyRlbcKeExRAdugk0iryn8TUMOt3A5sqUixvAz8K60qv0chUBRv80qg0m63//H3L/8uA6A42RqGmFYepYuRxiCcIlXS0tfd1xBWPMv6MSrp6DgB8cevB+oaX2sagngz+4bQ+Anxdp+lhIfpFMoU/8WImFS/Qah5+cCatKr8VrvdfiV4paNLEcH1pgIrlLFWDTDWgvBo/oNKRGM2rUpW6q1FqLebY0dulxBEcCFwh7skdQSCeAYr593mk1ar39+K/+srV56UfynCUD0IRWL6yTUl5cTED22039Jdt7MueeLJCWvf8S337HZP18XunIKQTEanti6OQEQ0/UJGftexP+2CUWcuK5AjMSGia16DmBXUI3yMtivpW4RkU4vMdl2TtCesTmoxNOjQuaV4BGmNAJbqTt4zEPb8F/GfXfTWjw+unVr/r78jiOo+YIy7JHU9QlKsAD4yZFd2KaX3FnqFmCRJMtO2TZMz0C4oymYE8Uq9Qx0HPAGhdjzlLkndiIgE8Abwqa+BUUVioW0LMNtVYP4H4s9WrUhQhZx/fYfOTaVFW4DbHFl59yCmaV9yZOV9BRT4epOrSKvK3wjkVqRY8hEP/zsVKZZPELNWazpb9hIqFLuTA3DY7fZ7fmf97Y3qseJk6wn9ro1et/tfe25FIZ6kxxLenDZjmjcOu2I0vqJjz12jIsUyGEEsuYgZ0WeAv/pLh4am/QZHVt6dtElHS4E/mkqL6lwF5jOV/JUIN4X3lHR/1dgZL15R//CNiCU5qu3tAoTBuRJBWM8giOfVK0/KvxCh2gxDENBohIo4fLLn/jEIqWQbghxaAXl4vw8GIaTndhLTSVGfJAG/9SmXow2uCOBjWSc/v29oa8vm7yf+e+ToVzYiSOgGY/MrcXI4uQg7lg2hUm1BENsghOqZrHwOBs5CYrKnnzz4QD958IEhnkEIl4HtCBvVvyK/0a8P2627BOFP9/x5Jzzr0Z208zTgSd0Ex93uktT+CJJOQ/jZfYAgyz6J3tglxQhMkmV5lpJfjghM71snHjDKsrxUyc8hwAYGPYUhu/ILIMNdkhqJeIP/GiF693OXpKoktdqQXdnOoTKx0NYIPOAqMD+NeAs5Tv7xs/2ugmXhiYW2Dm8fxZ3gUUdW3hOIh3KlIyvvA+CeQJ65imfxfRUplgUINedu4KWol771VFgsNwFvdOar01Pk1ubstNvtjbm1Od5423a7/aA80CtSLAbEYuNchG1oOWId38e+Bn9FOroMmDncoD8TQRK+0tFEV4H5bwhj+BMIw/+22JHbByKM67Mu2lMyCiHdfYYgoiXAH3Sjd3oQkqEaAmX4pNYHz0aQ7/e0TdV/A9TIyNs+aLjpmXGXPHIjEsMR5KADdD99PeyM8FO/aicZAdIvzuTxUcZNn9K2wFZq3r4/bc/glpsRKt73SQM2xSOWuCwCPqlc89DrGRkZUwPctlaEjSmgb52KhmajDrGWbzAimsWM/cNbH9lP63vAsxE/6m748etz150Q4bwYKPRUm77RjeY/CGlqrm6CQ3aXpPbpJSlHfItwZVvvEbIsz1XyywGLv9SkbOc0Q5ZlpyRJC9T6Afrq9hbhwRDT+kvEoOYtcQNavomLbf25/x79gMZfwoY3/Bx2WsNu/cD9SO1/y/57d0UO/eHTUdH76t3fDjnnhx0nGOv967Qbb4tbl7Rp28CELd8P2jNkALtGGze3xER3Kk5Le1oM+m8aR4V9ubtJ/31TrCfGcKB1eP8G92kxDa2nRDeikzq7ziO+rbXulwMRYZ+4TjBs3p0k9zc0t5wd/0vLWfF1ROrbeRsbmvYb4r/+ISnum+0DZJ3O02A88Ze6U4ec4IkI2yx5WqXkHVsST/zZMUiSZemnQabanweOcA12O+IHtmyNi2+t7W/w7DfsNgzaW6c/ce8vYcOTdhsGbIoJ/zkyKeKb/vFh3/WLC/uxf7iuybDbPbixoXlI4173gP2NrUnNjZ6EU/TRTc6o6F0RUdG7IiKjXBGRUa7wiKj6iIjI+giPx6Br3h/bdGB/woHmAzEtsqwDkN3uiCS9vnkXSMhIMrL4nd3uyCS9vlmR/CRkGfbvOyGpce8g556Gk/e1uqM8Pb2X3YHB0KQbeGJN/MDkTxP7x33fv27nKHbuGL1tZ+3ohiTDd/2TI7+IGxjpiJdo1e08cFr9903jdu1sHtkYoKs+sUV4bxDTHABZlhcq+SXAalmWbX710hFv2fWyLAde+NO+/rwVK1Zc2dkyiu5AEX3TECL+rxHqwxvAEkN25Ubfc1z00bK7EOpDIzA7sdDW6aJcR1ZefN1pJ29O2PJ9OGJRaqGptCjo1K16HYoU8itlPFcgxP639l8+ODXyze3j0qry6wO1C9ZfZ2Vd5X1RkWKJRBiRb0IY3pcBxWlV+R2C4SuRHP6GWAv3GkI9qzKVFsn/tZV9ckHN8jKEfW4TsKjfKTvL9ZEtmQjpsQER2nidZNr1i2SQzwcuqGsekpcQ/gMIKehD4ENPuPxJ40h3FHrGI2aiTgWGe1oNA3R691eImblvlOT9/u6bj5aHes8Ox708FGhoNiZ9vfmqDaeevnIrwsD/H+Al3X7K+znCTkXY93boJjhKQrmeYAgltpX/cUmS5oVCTH3Z+D0WYWvIlyRpg+++cwcLT7UpDEA3wRHU38eQXbkXxfitiL1nIvxzKtwlqU8AharxMLHQVu4qMI9DqCrLXQXmD4D8xEJbwAW9ptKiervd/mPClu+vRCx8/dKRlVcEPOLvTe4LZQHxWiXdVZFiGQpcYfii4SrgO8Uu9V/luONQ2KYCoSLFEo0wmp+JUJWuRfjGPAms9A/hoahrExGEdDbCdvYXU2lRHYCrwGx0FZhvn6APOwuhjv06duT2LxDOr5uAHUjy7dLpuxIkiSuVfpIQbhMfbm28ZPsZpuduaI2VT0cs3v2TMr5NwMcIY+9TgHPt2wtWZmRM7+TB6zubLvQUceHOXT9ss+8cN+ZfExuajYMRppJ7PJE8v2dMy6tAKbA2rneH2Sl6g5hUo7eKRMQbywvFOK7u0muTJGmJJEnph9AAfiHwhqfa5EB4wX6mfP5PN8HRQXJRDOIbgY3uktQSxJ98vbskNYeEOeIixHT0c64C83KEC8DHrgLzc8BDiYU2V6BBmEqLaoFbHVl5jwDzgC2OrLyFwBOm0qIuY36nVeV/Cyy22+03xlg2XYywo1yB+COa+j/6ZVSFZdM6FP8Zb7pzVEj2BUUSMgFnRoxNOEmJUzQasWRiC2Kq+1NgnDKWdnBk5YUpY/kbImrBP4EMU2nRAQBXgfkCRKTPS4Fnas688ov0fYtvQqxjfBX4DuRZ0hm7+kkSDwN7ZeRid7xcvP/k1kR0TAAuOdX94ohWg7wMQUIfI6SqT+PCnQHu4dFPPN1BXLhzO2KDjccbmo3DEC+RRQgfMM347YOXab/td3yAWblExHY8KpbjR14HA90ExzuealMS4iEbg3iLXwWc7ak27ac9WX0GfKlKV4bsyh/cJam/QbzN3xjdtNrjLlkYaciu3A+QWGhrAh5yFZiLEWTzpavAbEH4QAUkGyXu+B8cWXmjgQcR8aDuB6y+ETU7g+If9V8lUZFikRpvNH7af/HX9yA8jk0IQ7+p/yOOERUPW7YgiOorwGG45uSYihRLJkIKGt0vLuxMhFuAE/gCg+RBqJ1fAF93FgXRkZUXgzB6/xWhIv0DeMNUWuRxFZglV4H5SkQg/GSEY2p27MjtLSexKYs2L+gc3eidILy4Y1sj5X82jXSnIvEAYvHuRwgSWlD13t/jf3359aEFijuOERfu3IYIYLewodkY3svD6RS9sUV4vSRJyxUbEviQlGLwnijL8lJJkmZKwpDsAuplWT5kxASgm+BoAqqVBICn2iQhPGlVsspArFEb6iNdFRuyHWuBf7tLUsv7tdZtBmrcJak3GrIrvbalxEJbLXCLq8D8OFAIzHUVmIsQS12CSVBfANMdWXnnK23+7sjKs8eknh3ryMqLNJUWhRznSFnc2pJWlf8uwhPbC/srr22IefjL3yPIygRMCK/85UTE2/QLoGzf9CEj+5V8M1b1SLfb7eunPj7rlc7O6cjKG4x4C9+MUJ9mmEqLPgbhfawQ0jzEEpAHgVdjR243IEhs7sCWr+OAy3WjdzYp13+6rJcf3HuGewg6HkF4hKcC2+LCndQqZv4AACAASURBVF7jaEuz/cFQ74sGgbhwZ5/1YYJesjEFU8l87Uiqq8CRhG6CQ6Zttbk3wJqn2hSNkCTGA2WeatOTwEOGbEftxytWbL2i/uEFwGvuktQXgXsM2ZXe5SiJhbZNwDRXgfkMxGLSr10F5ucix2QEfWOZSos+AiYqhuIrkjZ9MxjY4cjKexchEb3hG7yu2zDo5LSq/C9pH/HwnIyMjGt88neGskwGwJGVdwZCJbsaeAE431RatBW8yyEuRxBSFMLN4lVlAeufgTkI6dj8RUJa8aUDH7kVuFRGLtx7pns5eu5HuACMjwt3dtjRRsOxib5s/D5saGg2DkSQzA41xYU7g0ojinT1MfCxp9q0ArG49GJPtek6pIUYsiuXu0tS30Ho8p+5S1JzDdmV7/n2oRBUjrKO6/ZzP3/jDNf/7M8DDycW2jYSAKbSos+Az+x2+zWjXlo9BZiMsCE95MjK+wlVdcucGKj5YYNizD4d4Z/0G8QarCLgNFNp0U7wEtJUBCH1QxDSK4qE9GeEKlcFXKUbvXM7cE+qZ/EooLTR1PKcJ5KHEDOh18aFOz88ktenofdxXBITwnh7KyJkxEBgYEOzUV2HpKafA+bHsCXmf2HpCLvJhkERm/ZCBobsyp3A79wlqRnAi+6S1NeAu5TZPS+UwHR/+6+tbOIFNcs3A2+7Csw1CN1/baCYUACm0qJdwEsIL3I9YvbpCuD/Tnv1vbMcZWteQhDVWyo5HCo4svJ0kZPPi3Rk5eUhyOhixL5q7yljukY11iuENAVBSDEIQrLFjtwOQlV8CGFH+rVu9M5tiMWtNwPPfth4w5ZzL3xinJK/CyjzVdk0HD84LokpLtz5CUK9AKCh2SghdsQY6JcG0SYZDETYn2r3jGm5Oi7c+Q9PtWntmPjlb3iqS+4D7tdNcLQasivt7pLUtYiZj43uktSbDdmVHVRXd1hka2KhzeIqMD+KiJj4NOBSFg/b1UWngWAqLWpFLCn4APj7Gy+U/m/Ef96vQARie8KRlfcj8O3gocmnOF5aXUDbKvpvgZ+CxYNW4cjK00VOmhDlyMq7Tbn2S056/3/9ESE5/gP8zVRa1G4WTiGkyQhCikMhpMRCW6u7JDUNQbwAN+tG76xCxLS6A3itJd5z8f6hrblntjx7GsLA/vvAM2oajhccl8TkD+WtrO7xHjSIm7IU4B7go4Zm47S4Cc7yda+XbE4fZLkIWO2pNv1eN8Gx3ZBdWQfc6C5JnQIUu0tSVwP3G7Irv/PvUwmnslSZxZuGkBQsrgLzP4Fl/uFWAqGlf1SLqbToaeBpR1ZeBGIW7pQD8f0X8y1xCHVrKCJ86wkjVqzF8dLq9/AhrJjUs2IdWXm3I6buLzqpcmM/hF3tVeAvWzMuXpGRkZHrf26FkNIRRJSgfC5XCGmMuyR1AWLRbQGxB5brTt6TibBtfeQxyJc0jnanIxaWvrr+/TlfTJ3yh/ldXa+GYx8aMXUDceFOD3BfQ7PxC+DthmbjLftaH21BhHy9G9jgqTb9QTfBsRrAkF25yl2SehZC7fvEXZJaifCBWqX6P6lQJKRXXAXmVxFSyhxgvqvA/M6Qk88d4CpYNhLYEkzVU6H4CG0ENn5pt/9yUf7t7ZbyOLLyIr6/bOx64xsf3kcbWf0qwfHdIIRTYinwp60ZF63MyMiYqbb70i+Iv2IruwrhVJoI3A+UKYQ01F2S+gBCgnoIWKIbvfMshONntIz8+71j3AkIz+9tQFpcuPPzA/vt6zu7Ng3HDzRi6gHiwp22hmajE1gxYpRdv2d4iycu3Hmfp9q0DljmqTZZgXm6CQ63IbtyN/A3d0nqPxBRHecBi01N7xncJQuTDdmVtb59K8TzLvCu8vCnxezdeSli+l12FZjXoIRXSSy0dXtBr6m06MCXdvsBU2lRhW+53W4/OyMj4xY1709EyDKuAvMY2vZ5G4ZYovMwsFIhpER3SWoBItjbE8BI3eid0Qgyvhy4e8/olvcx8DgizMdf4sKdb3X3GjQc+zhsO7Ie64gLd9YA5yUkfRUHlDU0G6N1ExwViKU05wNrPNWmE9X6huzKJkN25bOG7MrzgGuiPQ0RwGZ3SWqZuyT1skCrvRMLbT8kFtqe3zzy0m0I+1Y6YnZwGrDRVWDe7CowPzHwl63xrgJzwqG+RleBOcxVYE5zFZgfO++TV85CSDgJCNeAQYmFtusTC22vxY7cHu4uSZ2LcNjsD5ypG73zId3onbcAnwM7WxI8Y/aMaRmGgUrgbeAcjZQ0BIMmMR0E4sKdtWs/XO64eMrcfcD7Dc3GjLgJzu891aapiOnwDZ5qU7ZugqPd1t6G7MoNn9jt355Y9+VEhCr0OBDuLkl9CnjOkF3ZwQFTkaTUZSWLXQVmPcIRdGLyL18PAL5zFZgdCGnqU6AubtSkfq4C80gUJ9Vg2/34QgnMP/WM+CHDETORWwH7ppGXfn3uF2+e6atKuktSoxCxiOYhHFUv1I3e+RVCxVuEcNa8YM+YFhPCNaAaGBMX7vwxlPur4fiFRkwHCY8nXEaEfp0NVDU0G6+Jm+CsAh7wVJvWAi94qk3LAItugqPd1kuG7MoG4Al3SepiRNSAW4B73SWpdsSC2I8CBa4Dr02qBqhZZ7dnXvTRsl8hFtROREhUCSO+rT4FoW4lAHGuAnMTUDcuMnaA66Nl7+CzC8fw5NNPdBUsewvhWV25O2bA3qT6H36VWGj7EWCv3T5NDa6PcBe4DuFQWQ1kGrIrP/RUm85ERIMcDPxxz5iWrxCbT54B3BIX7nz7oG62huMGGjEdAiizev9saDZuBlY2NBv/FhfufF43wfGep9o0FiERfe+pNr0F/BtY1TZ77l0kXAlUuktST0AQ3TKgxV2SWnFy9JQEd8nCIYbsyqABxJRAdWrkAQDW+YSdcBWYdQi/ooSvjBf895xNqx7AJ6i9JHtAbJF0bWKhbfc6u339uD/+/f/ZO/P4Jsr8j78nSY+UNj24yiFHQQKCoEAVrQciNLquFqTQ6qobRKkHq6t1sdQLdZdWFN1dEQWsiSLQSl0Z13UtsIjyQ9FWxJuCVC61IoQ2BULbNPP745m0aXqlJT2QfF6v5zXzPPPMM89MMt/5Pt+zlrOJdJaGOq0J2YgAdjb1Ps7Vmbf+6Co0dncVGpcg7JSecJzlfMUZo/wZYeP0dyAlMrikS+cxC6BrIUCY/IjI4JL/lFfFTQT+XV4VNwqYHxlfcghIdRUaYxCe9vOAV86PWqO4CuddDHysusIAuA01n3FaE55FWKdf0qeqOAbhj3cCNZuLWr7Vmbf6lO45ZmG+CxHPqLxClh0xC/PrCb+3yHLKuff+ba1nmxob/QbgpngpbBgiQuM17nhUrkJjmKvQeA9CI/kGMKJiTPV5CE5uNxAfcCMJoC0IECY/IzK45NvyqrgLELGc5fKquBsjg0vsmvhiGyLk6zJXoXHwyRrDFgSHEuwqNK4CVmnii4vd46gE51Pg009l+cZrji6KR9gnXaKWdKC705qw1Rg6IdZpXZQAFOnMW0+JM3FaEyKAaRdp+52NkBG9Bdz/v8i7nr5u6rQHAVyFxnMQiQJuQnB6kyrGVNsQbikXAfdEBpe8fSrzCODMRoAwtQMig0uOlFfFJSLkKx+XV8VdFxlcssd9XBNf/MN3slw6NOKDeIQ19U3AZleh8SBiiZSriS/+xXNMdbnnFn7nADitCbFAQojr+AWIJdMIpzXhc4SRaPWY4JFnOa2LFiN8zmrLsNCLejuti+7xbBuov7K707poFcLN5cODIecejjnx4yideasDQJLzJVeh8UaEHGyoOoexFWOqf0QEwH8YQXhnRwaX1MupF0AArUWAMLUTIoNLqoG7yqvi7gI+Kq+KW4XgPj6KDC6pgdpoBtuB7a5C4zxEKN8/AI+7Co3bEHnatkLjxtCqDdSbX8ry/ME3vhSvhgOegDCcDDquif4dIsVSkEcJC3EdD0IQl9r2ns69BoSLy5915q2/HpDlorEzH3G4Co1DgTlTYvXuZJT/AN6uGFOtINIOPYTQ3iVEBpcUE0AAfkCAMLUzIoNLlpZXxW1GCIaXALHlVXFv94y9JbK86r4Qt1BYE1/sRNj3rHcVGrshVO7TgMeuin2sv6swYz11ERo/1cQXl3pfS3UYrvXL+16WbxuZ+tRi735fyfLkuBtfrBe9sEgIyl8AEXq4v35mlKtw3noER2f96PAdOyddc8eU8qq4SETMpXsQVtsPA/8OONsG4E8EDCw7AJHBJd9GBpcsiAwuGYMwC9g5IG5TLPBLeVVcbnlVXEp5VZzB3V8TX3xcE1+8RhNfPFMTXzxo86H0rxGaPRciZMi3rkLjPlehca2r0PiXXiHfhbsKjeGnOk9XoXGAq9D4BLBPzaNmBc7SxBf/pSZEo5RXxT2HiEg5FpgeGVxyeWRwydsBohSAvxHgmDoYqqxp8eaP5BsmXn3f7xGckRlYUV4VtwWRdVaODC455D7npCvKqYkvfgd4B2ojbQ5F5Eu7YLjhvf7AL65CYwmCo9oPBJ0bOaGfq3Des9Qt2YKBoAtihse5Cue96dEedFnPPsMRWXVXAVO2HL7n1aSkpNXlVXETqIpLP/8i/QjgvwgDybYHqQsgAB/QlTPxRiGWPyV4JL/8LSEyuKQUkb5oubpEuhqxfHu6vCruK0SIkaKgoCe1nuepsqndaln1oSwnXNt33sWIcMAXImJpV1a79DXAj9QXfleVnjwnoXfozjWebTvtVy+5sPsr4zTxxcfLq+J0sdIn0eVV932kjvX3TzY/MuSaa1Ib5PYLIID2QJfMxKtirTufnNrnN0eYPBEZXFKO8OzPLa+KC0VYcJuA6yZc8cTo8qpH9iI4Gs/yo3sZpYkvrgKK1ALATllOMk56qYGMab8s33P+lKx6efwOyfKxijHVGqri/gzc22/glp6IUMByZHBJjdMp3+L/uw4ggMbRJTPxqokK0hRFaYxgeY/lDs3hQCQ89IynNA6R76w9MYxmYjj56byW+jZ1vDXt3m3e9cCzDDzL1vZt7Hh/RVFua2ngzljKufO4u2ED4qifrikOaglUFIB3pl61bTkqJyVJ0suTJk2asWnTptoHMXHixCmbN29u1z/ApEmTrvG8Znucl5aWlhwcHNxkiBOtVtu/pqamgbtKa9q927zrGo1mgMvlOteX+bYVTc3Xn+e11LcrPEu73X7k1Vdf/XdTx31BW/+XCEv/x/1xjVOYAyiK0qEF4ZIxz6O+DEhupM9aj/oGhJypuXEXrFy5crdn2z//+c/j7X0/3tdsj/MOHTp0QgngTMJmpZP+l4Ik+OcajR0HFvgydmeYC5R51Rtk4lXrnm1lCBV1s4iIiGgyvXZ7oa3XbM15Wq22yfjfAQTQGDriXWjpGqcyh84gTG8AQzzqjWXi3Yi6nFPhvdTzCREREQ3SfQcQQABdH101E2+ZJEl5qnAbhHC81Zl4o6Oj/ZrGKIAAAugYdOVMvA2E3QEEEMCZgYDl92mIjRs3kpaWxtixY1mxYgVRUVEA5Ofnk5WVVdv24IMPUlJSwlNPPUVcXFxtff78+QAUFhYyZcoUJk+eTElJSYPjJSUlZGVlcfTo0drjZWVlpKWlYbPZKCsrY/LkyYwdWyf+W75cmJvFxMQAYLPZmDNnDt7Iz88nKiqKsrIy4uLi6o3hxoMPPkhaWhoxMTG88cYbjY7TVdDS/ZSVlTF48GDi4uokFCkpKcybN897qE6DJEl91G2soigNfDE7FKcq/e8qBViwbt26Is8273p7lLZeozXnHTlypELxwrJly5Tk5OR6bZ999pmyZ8+een3mzJlTW1+7dm29uqIoSlRUlHL06NFG+yuKomzYsKF2TO/zjx49qkRFRdW7/lNPPVVb37NnjzJv3jzvqSt79uypN473fbgxefJkJS4uTklOTq6do69Yu3Ztq/qfyri+3M+GDRvq3UML89usdML/ElgKKMBSf1yjseN0Ya1cAH7AnDlz2LhxI2VldUrOkpKSel9kXxATE0NJSePiOzdH5HkNT7i5Js96YWFhbT0uLo6UlJQG523cuLGWy3Nj+/aGuo20tDT27NnD2rVrG/RvCsuXL2fRokWNcmCngubG9eV+Jk+eXNtn+/btrf6d2hOSJDkkSVKAO9WmOyVJUiRJ6rRsyIGl3GmMmTNn1lvi+PryuuEmSI29bCUlJZSVlTF27Nh6x202G9u3b6eoqIgNGzbw2Wd19quTJ09m2bJlDBkyhMmTJzNjxgwmT57cYOyysjK6d+9eW3cTR+95lJSU1CO+ycnJjd5HWVkZy5cvJyoqipkzZ7b4HLZv305WVhbx8fHs2bOHBx98sFFC4eu4vt6PGxs3buxSSziE1vsZRBKLMOAEInbYA501oc5y4h0LjFeacMw9Exx4/YG0tDRmzJjBnDlzyM/Pb/LF9YTny26z2dizZ0+D4/n5+SxbtoynnnqqwfkxMTH1iJX3y7p27draa6SlpfHggw+2WTbk+fKOGzeuHtfhxoMPPsiQIUNa9aKPHTuWtWvXsmjRIoYMGdIoUWrLuL5g48aNXYpbAlAU5WdJkuxAqNoUCtiVTpQzdfhSTjUTmI/qatIE1iqKslwR2rspHTOz0w9jx44lKiqq0WVQU4iLi2Py5MkkJyc3SjDi4uJITk6ut3xqaqkH1CNe7nnExcUxZ84c9uzZw7Jlyxqc401cbDZbg5c1Pz+fRYvqMsk0teRMS0ur5WxaA/fYTRGe1ozry/24sXbt2i5HmFT0QmRMRt327sS5dDxhUonNhqaOq4SrzKN/s468ZzrS0tK4/fbb/S5TiYqKqn2BmiJ8nsSirKysllNyo6ysjPHjxzc4b+bMmfU4NfeS0RNuAuqGzWZr9B7j4uKYN28eM2fOrJUDNSUTc8OTKDVFdFszri/340ZRUVGrl9wdAUVRpiuKcre6f7eiKNM7cz4dHl0AaqMCRCmKsqiJY1MQPnRNOvB69J0DMGLEiAFZWVndgO88uozwqrcH2noNn89LSEg4v0ePHk1+RGbMmMHatfUyL9VT/3ubC6xYsaJReY63uYDNZmPZsmWsWLGi9vyioqJ6X/0ZM2bUqvS9X/KSkhLmzJnT6IvoScCAWiI0btw4/ve//xEVFUV+fn7tOGPHjm1UXtUY8vPzKSkpaZQbKikpYfv27URFRbFs2TKmTJni81KzuXF9uZ/G6o3BZrMd27Jly6nGT2/T/3Lq1Knj1q1b56vje0vXaHB86tSp7yiKsqDFkU9VLdmWgiAm85o41moHXrca8kwyFwjgN43NSif9L2mFE++ZZi7QJgfeAAII4LeDrkiY/OLAG0AAAZy+6Cyt3BRgiocjL5IkfSZJUpSiKGVAniRJc1QZUpsceAMIIACQJGlBZ8+hLeiM6AIb8ch95tEecOANIAD/4zFgQWdPorXoiku5AAII4AxHgDAFEEAAXQ4BX7nTACdOnDgZExNTz7bkxx8reu/bWzY0Jkb/S0x3KapXr+5F3ufZbLZx3uc11e7d1lzd4agO2VV8ZFh1tSt4mLH7ToMh5Lg/7rOp+frzvJb6tuaZNdXemmfZBNoWwP+3hFO1l+gqhd+wHZNn34jQLCkiNOuRiNCsHyJCs0Y2N1Zr2lt6dt51dR63RYRm/RoRmjU/IjRLd7o9y1N9Zv56lu1R3NegFXZJre1/ptkxBdAEDPrsICAHSAIusjsyvumsudgdGYrdkfEyMB6YDGw16LOHd9Z8AvhtIUCYThMY9NmRwLtAT2Ci3ZHRuREGVdgdGfsQ5h+vAv9n0GenG/TZUidPK4DTHAHCdBrgl9KqIOD/ELKHaXZHxrFOnlI92B0ZLrsjYylwAXAz8GAnTymA0xwBwtTFYdBnn//Eo3tHAFZgrt2R4ezkKTUJuyOjBPg9cI9Bn/37zp5PAKcvAoSpC8Ogz74aWJ9yY68DdkfGYrsjo+NDQbQSdkfGQSAZsBj02SM6ez4BnJ4IEKYuCoM+ew5gAZIumxh1tLPn0xrYHRkfIZZzskGfHd3Z8wng9EOAMHUxGPTZGoM+Owv4C3Cp+pKfdrA7Ml5BCOtzDfrsgL1cAK1CgDB1IRj02SHAKuByhDnA7k6e0qniAcR/LLuzJ/JbwOnqkNsWBAhTF4FBn90dERRPC1xpd2Sc9unNVUF9CjDVoM++pbPn8xvAY509gY5CgDB1AahymPeBT4FUuyOj0/J5+Rt2R4YNYRD6jEGffUFnzyeA0wMBwtTJMOizw4B/I0LB/MXuyHB18pT8DtVC/TbgXwZ9dt/Onk8AXR8BwtSJUF1M1iJCCT9wOpgDtBV2R8bbwIvAWwZ9dmhL/QM4sxEgTJ0El0sBeAWRK372b5FTagQLgb3AsoDbSgDNoVMIkyRJY9WwuS31S/YMv/tbgUGfLeUs//ksYBAw0+7IqO7kKXUIVI7wVmA0cF8nTyeALoyumonXnSY8paV+pynm79rpiACuszsyTnT2ZDoSdkfGcYQw/C8Gfbaps+cTQNdEl8vE64HxQGE7T6fDoVp03zbvobN22x0ZHWLRbdJZJZPOOsaksz5g0lnvLPmkymDSWQeZdFZtR1zfG3ZHxn5gJvCaQZ99dmfMIYCujS6XiVc9PllRlI2SJM0DSpTfSCbeDzeXReWuOjQg89GBxf3PConz9TwfrtHgeHWlIv34VfXI77dW2w9+WR0paVH6jQqyu5yKdKJMiTl6sKam8rii6xajqTT00lR2H6jtFhat+Smqr6Yyur/2ZGSsZohGK7Xrs3z3nSM9Nq4/2vuJvw3eGR6hrTmFa7TmvFY/yza0e7e1VPcJbcmS28pzApl4aToTbxxq5l1EVt5kH8fs0hEsI0KzJkWEZh2KCM06v7Vz8zVSYKLW0idRa7k9UWuRE7WW8j8Me60iUWv5S6LWMiJRa5Ea6R+WqLWMStRaps2fueZAotayPFFreT9RazlwVYjFlai1fJeotbycqLUMa69nGRGa9XxEaNbmiNCsiEAEyxb/40pr77M157T1Gq05jo8RLLuiD9NYEAJyIB7oLknSduU0zi1n0GePB3KBGXZHxuf+Gteks0rA2DHXhvRZOt1ahCDq7wF5wKwZiwzrk5KSnm7q/AKn+QTwNfC1LMsPLcxLrVVIrM1dt/3lm8r+CEwDtr6bdUyzdLr1nAKn+Vt/zV/FvcBLQMGxippOWVoG0PXQ5cwFFEXJdxeEfU/haU6UjAgDyjl2R8YH/hjTpLN2M+ms84GDwKpqh6IF0oHeBU7zjQVO8+oCp9l2KtcI1kuuAqf5qwKn+QlgSPRZWgfwvklnXWvSWcec+l0IqGYSaUDRXx/fO0x1zTntcCb5sXUEulwmXo/6WEQs6RRJkuIajtT1YdBn9wcKgIfsjox1pzqeSWcNMemsfwK+B8YAiQVO8/CJd3Y7WOA0f1DgNLeL2UGB02y/6CZ9KYIj2wa8Z9JZ15l01nEtnOoTVDOCe43Dw+zA+wZ9di9/jNvBOGP82DoCnaKVUxRlhqIoUxShoXO3j1NEenB3fbvaNuN05JjUL38BsFQNAdJm1DgVTDqrGSgGTMDVBU5zaoHT3KHJCAqc5uMFTvNiBIH6HyCbdNZ3TTrrRac6tt2RoZhnx/4I/Av4wKDP7neqYwZw+qIryphOexj02d2Ad4B37Y6MRjWPvkCVIU2P6KUZCcwC/lDgNG/10zTbjAKn2QE8b9JZlyPmtcaks34PPFngNLd5uSpJEnZHxgKDPtuBIE5XqskOAjjD0OVkTKc7VD8wGaEmndeWMVS7IxPCjmv+xbfoDwATuwJR8kSB01xZ4DS/BAwD1gCvmHTWzSaddeipjGt3ZDwFPI8gTkP8MNUATjMECJMfoTrl5gI24Pa2OOWadNYEYDPwD0SAtfFDLgq2FzjNXdbBt8BpripwmnMAI/Am8JFJZ512KmPaHRn/QPjWbQ7kqzvzECBMfoJBn61BZDIJBm6yOzJqWnO+SWc916SzvgOsVscZVeA053dlguSNAqfZWeA0Pw9cAzxn0lmfMemsQW0dz+7IWA48BGwy6LPP9dc8uwoCmrymESBMfoDqKb8U6AdMtzsyqnw916Sz6kw660MIYfJ6YFiB02wpcJq7bJqmllDgNBcC44BzgE0mnbXNMZjsjozXEA6/Gwz6bL9oAbsQApq8JhAgTKcI1Zp1EcIw9LrWRJ9UZTEfApOAcQVO8z8LnObKdploB6PAaT6CyDFXABSZdNYr2jqW3ZGRB9wB/Negzz5lDWAAXR8BwnSKyF19qA9wFXC13ZFh9+Uck84qfb7uZA/gY4SV9pQCp/lAO06zU1DgNLsKnOa/ArcAq006a6ZJZ23Tf061A7sFkRLqcn/OM4CuhwBhOgUY9Nn3fvKRvTuQaHdkHPHlHJPOGgu8s/P9yp7A5QVO8z8KnObfdJC4Aqd5IyJaxDXA2yadNaYt49gdGe8BqcCbBn32SwZ99mA/TjOALoQAYWojDPrsW4H7H3x4wC67I+NnX84x6azXAzuAz2c8bdjZDn5nXRYFTvOPwESEkehnJp11fFvGsTsyNgHDgcNAoUGfbd2/72SI3yYaQJdAgDC1AQZ99gzgr8CUPn1CWhR0m3TWSJPO+irwFDCtwGl+WBcsnTbaNn+hwGmuLnCa0xH55t416ax3qEakrYLdkXHY7sh4GBgKfL/wiX3DDfrsXIM+e7S/5xxA5yBAmFoJgz77d8AShExpV0v9TTrrROALwAGcX+A0f9y+M+z6KHCa3wQuAe4CVpp01m5tGcfuyCizOzL++uzzQ78CioACgz57nUGfHe/H6QbQCQgQplZAFbpagSS7I+OL5vqadNZQk876DMIu6e4Cp/mOAqf5WAdM87RAgdO8C5gAVAM7TDprmwXaYWFal92R8QzCh28jQgb1nkGffYl/ZhtARyPgK+cj1GSNaxEJKbc119eks45CuGgUA6MLnOYOz6qbie5g0QAAIABJREFUrsmTLlgeokvX5F2OkMkYEUufXwfM0PZOn5b3e4TbzN7FrpRWGYP6C2o8qFkmnfU64PUNfz8esnS61VDgNPuk3fSGaqqxxKDPXo7Q4L1q0GcfQCy7//dbTo/1W0OAMPkAVXbxNiLN0qam+qnyktkIV5K/ANb2ttxO1+SFnP90cGi6Jm86gvi4idDwz+6rDEO4dexEEMmtQI/KI/wemIsIfdorXZO3O3qspv+H0/IeRxCrnQlrQjosvVKB0/y2SWf9QHEp3wNfm3TWOwuc5v+0dTzVwPVlgz7bitDi/RPoa9Bn7xl9XrfBN6dmZwN71FICHPC21JckaYHiSwjYANoFAcLUAgz67D8CzwB32R0Z/26qn0lnjUBEYhwNXNYeGrd0TZ6EWK5coZYLgf7fPl2tIDiEYoSf3TKgOOH10PeSkpISvMeRZfn2eRuTr1LH7AYYu1+gyT+63aUBpgMjPrq58pytN+T9gHAkfuPi1SHtuuwvcJrLZVne9/3Wo/OAFSad9Qbgz6fCbdodGU7gdYM+exUQDQwZHx+R++WO4xWIZeQfgCFAT5Wz2pNwqWHAzanZ6cBjBn32V+6xbr+jT9TNqdnTva/h2a5GKv16Ze6Itk7ZJ6iO4j2bKwMHhQy/OTV7t9q/GDjhY8Ggz47uqEQZTSFAmJqAQZ8dAbyAsL+ZZHdkfNVUX5POeh7wBvABcKG6RPEL0jV5g4bM1nVPn5b3GkLdrgPeV8tfge8vXBbycVJSUpL3ubIstzj+YlfKcWC7LMu2O5dOf8Td/tab64r+b0blDcDlQNont1aO/ujGvNUIg9D3FrtS2sVCvcBp3mTSWc8FnkRwT38G8k6F86w4Of8xlfuxybJ89O//NP/N87j6og8ChsT2CXkROEs9dKO7zzZhr3YjXtj2kb27y3XkVgCXUvaqRoqK+8t9e5SbU7OtwOfA9hdfHtZqom7QZ8cgONrhHgWDPrsC4Y/5axNlL/DrzBt6DX8668BUBAd8HRDmQ3EH6Ntt0Gf/E/i7r0bD/kaAMDUCgz77fMQL+CEQr+ZCawCTzipN+IO+JyId1b0FTvPqU712uiavP3Uc0RVA2NEdriDEMuxvwK7FrpR6L6kvBKi10OgkFrtSdgO7gZffeGXdjk9uq9wC3A9Y0jV5byOe0cbFrhS/Rs5UCXu6SWd9A8gBbjDprHeptlBtwWPAgqYO2h0ZJxHL3Z2yLB+yvDr7z5I0/167I6OWQ5JluSgpKakBxyTLctHUqffsAzhe+dQHEaFZ42bP6bP9b4/v+wg4H7jhnjt3j7nztuxdCEL1+T339zPcnJrdE8Cgz46jPvFxlxB1Tt+p2xyEi08/oKIleZksyw/ZHRk7JWk+dkdGsU9PCZCk+Q8guMlHge8N+uxngeebegfaCwHC5AHVGXcu8Ahwr92RsaapviadNRJ4eefmyp7AeaqWqdVQl2fnIwKuXYVI8PkBgiN6Bvhu1MPBhUlJScvaMr6/ENJdci52pbwIvJiuyesLzEA8p5Xpmrx/IYjUZn8K0guc5k9MOutYIBOhucsEXu4qERckSXIAoQiHZYA7K07Ov/PhR3RKdXX1cne/N99cVzTrpp1/RPhTnv+OfCQWQfBBLL13qmUHQmmyEyj1JD6SJPUBqDg5P0xRlHblYuyOjO+BWwz67BEIgr7HoM9+CnipNb6gp4JOIUxqPO/xiqIsb+J4srobj0hG0GheOX9CZZ1fAfoDF6s/TqMw6azxiLhL78142vBd8syprSZKVWWKNl2Tdw8iZbYBYYZwPfDNYldKPReV9uCITgWLXSk/IeJF/SNdkzcQkbzyKaB/uiYvH7AsdqX4nMusORQ4zVXAApPO+iZ13NPtBU7zHn+Mf4qIi4+P/7qwsDAUsRQ6Abz14osvjvLspNNJ2B0Z3wDfACtlWb7s5tTv4gGX3ZExwMdruZfZjyLsv9oddkfGd0CKqvx5HEg36LOzgJftjox2dTbvcMKkJiBIo4ksuyrRKlPjgedLknRUkqSNnvHA/TCHehoX1d5lFSLI2cymwpaoWrd7EV/wuwqc5nxZlot8vW66Jk+LSMRwqzaUcxGE9z7gA29idLpgsStlH/A08HS6Jm8ocAPwZrom7wiwAli92JVyyl/4Aqf5K5POejHi+X9m0ll3ICIXrL9jbedkkVcU5efLL7+8BsE1oW7tPXv2bDFkjd2RoUjS/Bav4cGVuXGnJEl3AicVRdG3cG4fdRurKEppixdreq5fAtPUsDNPAPMM+uy/WlYObzfNbYcTJkVk2I1DLFkaQxzihXUnKrCpbdv9OI3HgAUGfbYWyAD+BNxmd2S809QJquOpBegDTChwmn1OkKC+sGa1/ATkXLAs5Ozkm6fe3OY76IJY7Er5HngyXZP3N0SGmzlAVrom7y1gOfCJt3ysNVBjVC026awvIYTyJuB1y6zyoS/NsK5CxLNaX+A0++S76A/Y7fYghDb2LnUb6+dLxCGW9FPx4MoQbj0twa9clt2R8RlwjRp65sn0e78fOevm7D8Cq1QNqN/QJVOEe/SLAn5QFCW6mXFanSJ86tSp415esfbLF/754+CaGkWae2+/kl69g5sU4O4tqorY/NKJQQPHBh299LawH7383Bq9hvOEovllc030ofdrejhKldAeE7RHYhO1RwxnaxzNndcETtu01pWHFd1PBc7uhzbX9NQESa5eE7WH+5i0R4IjpcZkUW26hv1QzTkl26oPHfyy2lC602nQR2mq+o3S2QecH1R+1nlBx2akTBvrkfbap2fZSKrsZp+lV3+fnqWv6bifffbZAVu2bOmpKAqSJHHZZZf9et999+1vqn9ycvJYp9PZgJvR6XRKfn5+sx/41qQI//ab4yNzVx1yDh8RZr/x5t6NfQx+OynCvfotQ00X7kNfn1OEA0pEaNbPEaFZCyJCs7RNjZmotZyXqLX8J1Fr+SFRa7nWlzTI90u5hvul3Mfvl3Jt90u579wv5V5/v5Qb3Nr0yq3p25XTWns8F+l+KfeK+6Xc1fdLuWX3S7kr75dyL7tfym2Qury1xfO8RK1Fl6i1TEjUWh5L1Fo+StRa7ICSqLU8mai1zH7uoTeKE7WWuEStJai5sfBKld3Ss/Ts7+uz9L5GUwUhYngBUNTtm8311xHWd+x58TaQHOIc6WQYvd6P12TMTtRaUhO1llsStZbbErWWOxO1lnsTtZYHErWWzEStZYH6rC5N1Fo0vjz3iNAsKSI0q8H/u6lnxmmcIhyoFYAvU/ycU061TwK4we7I2NxYHzWy5BMIdf3fEBEBmo0ikK7JCwXuRCwN3wPGLXal/OCveZ/uUJdw7wPvp2vyegA3I5Y+mnRN3nLActlboc0N4RPU5d42tTxu0lmjgKNADXBp0dqTfdV5xJp01lLgB4Ttzw/A3mseCg83TbcOAFDjleuAIPMrkVqTztpLreuAIECXvCgi1J2Z2KSz9gN+uuvNRhn8NkNRlOkAkiTdlai1PAH0MemsvwP6IkQLntu+k7Qv9Cr+5lUttb6wSkg4AwZFS8ZrgCq1VDexD4L4xZh01rUIbesnTWlCVc2hz6GkfUWXJEyqgHy7oigl6nIuxl8Eyu7IqFBtOzZ7HzPprH0Q6/KZwN+BOS053rqcCumavFkIteoO4MrFrpSv/THX3yoWu1IOA8+la/L+DlyMIOiPfPtMlfPDaXljF7tS/CZPLHCayyRpFgVO8wIAWZZHJSUljTfprMEIDexghHHlIGDKJ6sd/RCRRUHIc5yAc9Xd5Xrga3fdXdYvPn4WsFLt/xkQsfpP5dLS6da1wC5g97WPhnczTbf2BA43Z+qgKleiEXKlwR5b9z7qHH5Sy8/q9muEfM1dL40eWfbLvh3KaoRsaekhimILnOYGdljekKRZjxU4zaNNOusIIAUhV9WrNmV5wPaOMNfoLK3cFCBKkqTtipqNV5Kkz4ArET/AMqBMkiQQSzn/foK8YNJZoxE54OYgTAaMaszqJqHaH00N7S2NRAi1b1jsSvmoPef5W4PKRW0FtqZr8nrpe0vbgbfSNXk/IZI7rF3sSjnZHtdWOeAStdRCNaQcL0mzlAKnOci73Xscr/6xJp3VMPHOsG3rHjn2JiLf3pVbrY6zEO5Ckkln3T1ofNDgpdOtjwGoESg8CREe8/oB+BKRp7AE2FngNPf05f5kOXpPUlLS3ZIk3aUoyt2teTYABU7zdwgzjceBUQgilavewxtA3p357acN7RStHHUaN892t5HadoT/UrvDpLOGITRyDwDrEIaSLcbeTtfkXYFw1A0efIvuwHdPV088FW1TALDYlXJIluXSA/+quRARgvduYHG6Ju8V4KXFrpS9nTpBH1HgNNtlWT5R4DTnutvcxMuks3YHhp11nm71V4U/RANUKPtPREgD1lBHiI42xZFI0qyOuIV6UOfyFfCVSWd9BGEMnAKse/0ue+yLydbHgdcLnObdzY3TWnTJpVxHwKSzpiHUqB8BlxY4zTtbOiddkzcO4a0/BHgYeKPnxdpPb3NdHyBKKk7VK1+1HH8beDtdkzcMkR2lKF2T9zFC9rH+dLX5Urnwj2VZPvLIskeCAT52PdZDUZS1nTw1n6ASqe3AdpPOmnHFXWHfvr3gWDgi6F+AMJ0KTDpruLo7HUgqcJpbNJCMlmJfuFX6Rw/ED/AkkOP2D+sMq+ycWEs3hHwkFggPvyksOifNMhsIByLUbXjw+UGDctIs+e460A04Ejw2aFBOmuUJ4ACwHzgQ81yUv6IHNOuX1hosdqXsAu5P1+Q9jHCgzQKWqFzUd6iylkveaDpEi7+MDP2FxtxYfDWY7EoocJoVWZaPq6GS/Y4zjjAVOM3HVGFoYnP90jV5QQijtrvK+GUiwtr7VtUbv92QE2uJQBAddzkreHzwwJw0y7sIr/f+CAfPg8AvgL1yR3U0Qoh8TC1lwMGgYUEVVZ9X53q0O4DuQUOClldtr3YhnDVnAmfZ5pWdnXOfpQyVUIXEBw/ISbM8BHwP7Oj+YruK+ZrFYlfKCeDldE1ejjrnGxAhX/oCff8vtbLP/7nySqkTCrvLj93pn3SEgwQR+rd0Td5tvmj+2pmYNerGgm8Gkz4hXZOnuTAnRJeuyRut1pMRBs2NlWivOumavG+o02xuA77t6GCCZxxhaulPp3r3zwFuQ2hVlgITF7tSsvw5D6VKkXJiLfGIL6e7xCHU0AcR3MxB4KBugPZEVREvuOuAbXbprNrloyrDmO19DVmWzan/SGngZyjL8uHU51MWeLatW7eu6MgdRxOBAcBZ2v7aURQSjiBcWUfuPTow507LVtRQHur2m9mls/yuKm4KqhzvY0mSTIqi3FM793+tK9qSXHktglD1A/o+p9z4vIKr9v9dzclbn1VSb/3H1CDulVbmUydgLkEEjNvvESWh3fzSlCbcWHwlgKqpRT3zgEb2Y4v+VKlFuFmBCJZX5lF2etWPeuwfA25CfAAuQRDM2HRNXiF1hOqTxa6UX9v4CHzCGUeYaORPl67J0yA0gncBlyHidE9Z7Er5BuBZKTXvVC6YE2sJAc5FEJ/xwDh0jAFeRqiYi9T9XUCZJ9EBkGX5qhuWprY5oqMvkCSJ2aWzbAgXoB2yLD92w4uptc5cb73+1ue2B8oeRgg/r0CEP4nLibUUo4bzUEtHoN5yUdJKLHal/IxQl38G8KyUKuPlyqEj+D+L5i0Zc/Bp3kB8BMYioiTEAX11UlBQDU4Jr2WWBm3NXy9eU/bhtLw1CEKiV7eh+r7SOR9OyysGSNfkfQ7s7zVRM+DDaXnzENzn/vgXg4PSNXlaN9fRlBuLquntjTBd8DRjcBcQ/xFPU4GfqAsQ6K6XJqwK/b+kpKTxz0qpymJXitspvkU8K6Wy2JXi/i1fVOfVHbgAQaz+BLyersk73P0CTfSH0/LmIuR+bYqu0RTOGMLUlDOkhMZ5n7R6L3AcwR3dvNiV0uakATmxFgkRW/sK3ERImOZ/jyBAnwE53Z+NfmHqzKnjmhyoi8AtzNZEaGpml85yB6gDICfWokcQ3LEIgnWz2r4LNX+eezu7dFaHyncURflZkiQ7HpyJk6rDcRf3qrjPlfSGd/90TV7QJdwwzj5s1/oduwpDFFzBGrTVPRjw5RRuz488R5N2+GPX28BJtTiAk8Y/BeXsmF91PYILmQ0M0PfRnA+uXojff8COB6tGACfSNXk/A/tnXJDpmiS5yp9VUrlfytUC3dI1eTuBgUAFwuDTXb5AmAvsRUSe8ClZqD9ln4tdKUeA/6rF/SEfHjlK858jn7pGI7isAGFqI+o5Q2rQOYcS77qElLeBZ4FtbVX558RaYhAc1xQgEfFcNwGfIuyivphdOqteHBtZljtck9dGjVmTwmz1nj5VCwC3SbcqwDQEoToPSAfOz4m1VFOfWO0Ads8undWeGrZe+OhgK5ZxKdsuv/zyk8ouVzcAFzXaQ/zw6evK/GxZlpPvWjG9QXwuWZYdi10pxSqnsR0RDfThe1ZNf8CjT9GH004mIJaZA6LGaCxHPnW5o5x+idBC7gX2NSfDfFZKbe39twtUrei3siwfufvl6XPa4xpnDGHy/oK6cGr38vnKYuWjW1s7Vk6sJRi4CJii7asdgfhTbUFY3/4d+M57OdYSOij4vd80Zs1hduksd+yh16GWi+yPIFRuO5gsoOeUblPKUiNulIGiyPmG0JxYi3Z26Sy/CFo9XTncRoYthalpr2gBaijiEqBEluUjdy2b/tdnpdQnF7tSlvpjfH/huuuu67DIDM3hjCFMKjy/oC9WcdLnP11OrGUEdRzRpQjWdX23afqD9heOjZ5dOutUA2d1CNHoDKhE+oBaahM65MRaojae2Hg0NeLGPcCUiuXHhgJlObGWHYhlr7u0N2dViwULFpySxfTpjltvvfWnzp4DnGGEqbEvaGPIibWEIWRDF6kFhGPueuA14I+zS2cdAZBl2eQHotQmnO4phmaXziq7TbqV2aWzngOQZdl4OM02GSGzGg8kIezGuufEWrZTR6jIibX0RMg2TvZY5pPY5YxFTqwlEohEREptdht0TlBcTpplBVDaWJldOqtDYn+fUYSpMajLjMHUEaEJCGH1NwhnzjyEXGpQa5dnHYDfHJc1u3RWGUI+V5u/LyfW0oM6jaZb0PIdwphUe+QeGzlploMIQlVBnd2Wu05OrOUxwNbtxrCYnDTLVQjto7uU+2v52N7IibX0BXoA3dXS6L4mWjMqJ83iTsG0H7AD5c1s9wDlIeOCL63+troIsYQdhQj4F+suObEWJyqRChoZFJeTZnke+Pfs0lnr/XmfZxxhyom16NRtBnWEyIkgQtsQweC3ewqrb5NuXdMFiVKXQ3sZJs4unXUYEUa3AISAfXbprB4g5H3Rf4v6xPZA2XXUWbi7i9sK/nZACxirv66OBP4MxHgUQ06sxQ7YtH21fXLSLO+pY7+FSJUUrBuoNeakWT52191FipD65aRZfr2m2+8rc2ItpUC5tq+2f06aZQPihS8LuSSkf06a5VG1Xh4+q1tUTprlCvUa1yCMHGPUbXMFhFb3MHBELe79HxEavCPAYcOfwleUPWG/HDgyu3RWpK/PWpbluSlPz2w08YX6EY9AJVIhY4Mti//vmaH3RN97ZoQ9aWe43Rd6IwzQ5gIHA4THL+jwgPmzS2dVybJcM7t0VpPO17dJty6bXTrrUQBZlickJSVd5Xk8J9aiRSxlYrqlhr1tf7biH4iwva+hxikKu1b/vH3Jsfupi1tUBVRFZRjWHX2ofPK08OurEfZNkd1Swt6yP1fxNMKSOlITKZkQhGwoEFn5UWUP6jjduxEGju6yH6GxPNpIOTa7dFYfX56LLMuVs0tn2W6TWq3baRLqO2JXyy5Zlo9++cwXV80unXW13y6i4owjTLNLZ1Wrco37fOnf1XytuiJOJWB+G67l999DXcbZEAkxT8wunfVf9T/ylruPLMvHZpfO+tj7XFmWq2eXznJbQZcBP8uyfNxzaSPLctqNOTc87FEvSkpKulzl/H7n6zz9SWS6Os44wtQGdBgXsGlCVg/qnG1rlyRBV8XGbMrKmtPIMTZNyHpdPyQ8blNW1r8Q7izuogvrFTJ8U1ZWoUcbmyZkfdctOnjgpqys7YglbDXgDOunH7YpK+s9d10fFx63KStrtXrO30PGx/TdlJX1F+q+mLXljgFXT7Qc3PhApav6d7ST/5cHOpwrC6DjESBMTaA1XMCmCVk6xFKg1inyvm9XzHnunNsL1PYGJaxHyIhNWVm7PdpAuBa4hbbH3fu6749FIjLHuI/ZEKp3gALnsIiLdHuOrUIQldpSeUXvl8Ly9t/t0fYVcL3j2r753V7bexsqAQOCqiZ0X6Z/8+A/3HXn8IjRupJj/0E4zO5Dg4JY/p6N0OK4S8SMPpca9jl+7fPer5+FKChISGFXdh9z1fyhM/tsmpDlloN4F3c7myZkSZO2zW92Kd3c77Fu3bpvmjs3gNMPZxxh2jQhS1K3Z1Pn89Rg+8LIux5/7od1M344UXpuDa4gnaR1jooYuP+Bwdfv3jQh6wNUAhQeJPVDuCjYqXOGPPplxQ9XIohIuVr2eeyXV5pi/xm2at80j7YTk7bN797YnFXW//YGB6TM5ydtm79SluV7f/eY+c1Gzjs+adv8Tz36M2nb/O9kWXZM2jZ/u1ffiknb5v/Xo575u0fNq5AyX5+0bf5zsiz/4ap/pjXJAV0pZb6J0NbcFa4NfbWwfNdZCCNKt6aoB4KoXeSu/1pZ3gvgSFXFyU0Tssq6RQZFbsrK+oT6DqZlQNkLI+9a8NSetdcePHl4vAslREI6GakL+5+5/+QszZHKFzdNyOqHl/xn0rb5p4WmraOhvgMSQiGgUYsW0Ej3DtNumpClByonbZvfaXGvunIm3jIEB1KiKIo/c8pp1e1/Uf2dvLYO4OTw8P6OqKBuuhrVQ92p1GgdNZV7+4TGvISHR/axu4e9FfH34vENfkQpU5m0bX6TQgFZlk9M2ja/2KO/326wM+BpI2Z3njD7co4kSUuBO2/Y8ZR1/QV/fcwx/ayN3V4puYdGwnMMD+8f1T+0R+8DJ38NUa8YGh959kXX9r7wFdfqfYMQbjGeGrOQTROyagPlq5ybs5teG70pK+sAYhlboxb3vjOsR4hxU1bWNvWcre65qstiz9DJkke7W/bkApxhffXDNmVlFbjH1Q/uNmRTVtYbat0ZOjxi0KasrOXqNVbgRRya2WfThKwC6i/ZPUuwez88RNNjU9a35eo5Dq9xJETGlRp1zu5S023p7jAERx6yaUJWNXW+gQ2Kvr/+bHX8Gydtm7+6ud+6teiKmXjjgCmKoqSp9bUID3C/YNK2+U6VcxjaUt8iwQX8H6qlePHxH2MnbZu/zrOPLMuuzvyynI7wXpbVKK45V36SOUf3mU6prq7+pKnzVK5sPXCXAks3HNkRu/7w59Obise9aUKWFvGyngCMgPaEefD68Be/vxbxkurUbe1+ZWLs62Gr992HiGw6zz1W5RW9Xw7L2+/NMSqVV/Z+JWzN/vvVugbQVV3UY7n+zQPPqmPqqkdGnqP74Xi+u17TP+zSoJ0VRQgzhkLqE4jm9q8FnsNrye5R3BlPqo/fPuTd8CW7JyI+oDFe4yhNLZ3dz1LlqoJRoyg0Vqrju6/gTQwIfz//oi15vE610ExeOfXYUx71tcBYH8ZsVV65Vs63yf5tvYb3eadyDV/zxzXXv7Fnh4jtowCxvuZ88+XZquOuQsjRFHX7+ooVK3a05RotzQ2PXGa+5ujz9RqnkqPPn/9DX+/D1/N87dva/63nb9Fc6XKZeCVJmgfgPiZJ0jJgg6IoDQKetTUT7yuvvNK3NT5BLWQnbTLbbwsZTeudd4rXaDHj7qFDh4LmzJkzesWKFV/07Nnz7Eb6N8gW+9xzzx3/4IMPel5++eW/3nfffd7PtlGcYnbZtl7D71mNW5uJt4W2U8rE60Yr+7fpGo3Mtdm+U6dODWvN//a0zcSLYJ/nedSXAck+jOkTx7Qz5W5pZ8rd83em3D1rZ8rdpp0pd4/emXJ3j50pd0vNjN2qr4IvX6qO5pgQsaYUYGlLX3mEnE1ppDh8+B2avW+Pfg2yy7aVK2uPrMa+XiPAMbXuf8tpnInXLfR2Iwav3F+nCB1CzT2c+iFJuxWnznXHjfaMDvgzQHHq3NHq/hFj7hK/ypTa04izMTX71KlTQRCZpowfG8SlvuCCC05++umnI/01L6WxkCTr1hUVp84NRzVDoL5ZgsGjneLUubWhjnuf3b9f8ZoN7npTSwAdENp3QO+BxWs2vEadrCTEYz80rluosXjNhn3qNQ6gCsXjuoX2K16z4Rvqkl3WAM6BMQZj8ZoNm9S6FggaFBU+vHjNhs9QBdJD9CGDitds2O+uD9Nqo4rXbHCo1yjDK/hcM3WKU+c+i5AlVXqVem0RF58bWZw690r1nAsa6e9ZnMbcJU0unYpT52ppRMAe/LuLQtTjvY25S35p6vy2oCsSpjeApzzqUYoftXLG3CXVwHzv9uLUuXqED5B3DGWj2mW12h5RnDr3EEI1/rP6R3/CXffYUpw6V2ruB/dAexoN1guQhw9ERmkkLrU+NPT4zpS7y4tT5/amCdsstVCcOvcFPLRjePmXeRWKU+fuBwxGcf4v1DfgrKChUSceW1w6XY1abypbioQQCp88GWM4btj/y/+o/8JXuvd/vHTM64Pf++T3PULD/gT8A1Uw/uMlY94aXPBJKnUCcx2gO3zukJyzPvj8r2q9Bqg+dP6wZQPe356GKow+MHHsG3H//fj37vr3SZduGPavzQkI2dogvML1NlJ3789CxHwPUUsEwvQixKMEAyHRuw/0RCTQAMGRhjRTNMWpcyuByrODdd2K12w4Qn0i5H5+tcJ1oOqs97f3UsdPVZ+V39DlMvEqilImSdJatR8sIcPcAAAgAElEQVTUJ1LtBmPuEgci4eAPDQ7mvXCLMXfJKIDi1LkhiLhOfYDYkzGGcw37f6kBRiNiNfWhLrhYZXHq3MZeLHvfAb0H6qZNc9YoitbjSmqMaan625S7bkBVZ6tfPxMeKu71B/ZEAfwz4eqrR/xxZlhx6tx4BLfgUrdK6JR4/c6Uu3te/rZV94vjuJs70kdJ2qqdKXdfVJw6t5YT6T20f7/iNRuWuuvS/p+jrxs47Mjb+3b1nBF3TtXRPQd70ufcMjxssZooICIzVPlYvkDEt7IXp1y5IWnatAbatUZ+j/nG3CW1HJMsy9MvfuwBn5JF7JTlWy7NuPfVZo6fNOYu2fsrS9IbaW+Q+n2nLB8z5i7Z5NV23Ji7pMijXmnMXbLPo15jzF1ygrwXMOYuKfNl3gDkvfCyMXfJs750VbVrV5L3gmLMXRLfXF+VIwoBQn64+qL3h8pbJlOfCNU09oGVZbkI67PjjLlL/EqUoGtm4nX36ZIw5i6ppC7oGTtl+dFLM+59vEHHvBcUxBfNvSSptzQ5GWO4aO2UGS8+XvTBtG+O/jrcqbh0QRpNzfiefQ8+MX7il8AfUFXZ0bsP9EKEqK1Vb68/uGcowMYf91gnfrYzHBE4XvIomr7bvhkMrDo7svuAi3r3P7pub3HMdQOH/Vr+y+EYBnELHtyIK1hXgyAodsD+yAPzjP237PjD2/t2FT4Zf8Wg4hmT3jVOv77lGOV5LzxqzF3ie1RG8XLuU5+lz6cF4D8Yc5fUIEwqTuyUZacxd8nhzp5TV1zK/WagErFKVNcLT+yU5fRpGfc+er0k9QTOAah2uaSPfzn47uR3VtZbzqlfv0RoKDP6977dvf69fBHASG+ZkdsmZQtLUM9V5L3FvWVZLjImJU3z6pt48aMPvOAxv0eMuUuKVMLxy85OiFHe3rBlJrujCtS6EvWKuzjKlpl8G8IX0b18qYoddGGMLTN5Ol4cX+SIxDBbZvIYtW8wEN5j6GUGtW84ED6w76hYW+bKJ1H9HM+J6j/YlrnybXUObyKWdL4UbJnJ/YDSmIX5v2mr9gBh6nz4HDBfRatlRh2MhtxjG2DLTJYQxGIAItGn5xZbZvL7qEaDo8N7nm37ZOW7eFkxe9VDgehxoYZzbJ+s3IcgRuEIDrHW9aXXkR+6I5KHHkdwp8FAcPeyg1EILtYtdwkGgofs/XQgIjxKMOIjdLxv6Xe9EZmDjwHHgpyVOgThOggcs0X1m9y97ODLCIPJNQiC5Vl6ImRP3u0gInh2t2Uml+KVf7De/gV/OIWn3/kIEKZ2QGu0bI1pp1ro3yAtkV6vP+5vbV5bofhgo2LLTA5CvHy91fosYMDwmIEDbZkr11NHgKpRMwN7bN9FOBY/geqy8VPsiBciv/91CY27c7jrDqBsV9xFS877tuAaBCGq8OY8tggus4Erkdp+fRPt4xtpm+5Rv3Dkn7OecNdLZXnOhXP+8jZZ0uMxC/Mb2Oc1iSxpQczC/AW2zORghCzTnZm5P4KQXaLun5VQuDrW9umqAwC2zGQZoZT5pbFtzMJ8n9OVqR+MICAs5LxpQWpb75iF+b95rVy7Qn2wf0T8MG5zgCMxC/P9aQLQ3qE56nFZ5eXlN7bDNVoNW2ZyNEKLGYsgOr0a2fZCyNkOA4fUU68A9leEdz/e07bvOVQiFLMw305jyJKGxizMr81vd1iW7TG35r/ryxwrZNkRszB/b+vvzv/whYg31j9mYX4Vwil8X1N9337rX59dUrh6mtrHQt1vci5C+dRbbYu1ZSYrqOFyRxlih9g+WfkfBDfuWbp57LuAE+d9/W6YerkbENmB/IYzjjAhqP1E6psFhKuscWM2TD8NiQl/0ZaZHBGzML+iuYE7KmCaN5cly/KF/hq7JaiEvTfCqvccdeveD0eEbvkR8TU+hMgms0Xdd7fZaj8EWZISszD/FoAtsnzV+Dsy/0sLaO0L3RSc1oRQxHKxO2qY3UH6Sd2d1kUPqPfitg06OVh/RQ+nddFN1DcvqIwJTw1zWhPGqG0hgKFPt2sjndZFN6IqOkaGjO3ntC56Xq1HXqztM8xpXVSE+K84UAXPHvuNtZ1ALC93AV/qzFubTQqgaLRKzML8/WRJxCzMX9dUP/X3DEclXId6xFmj7aVLPa7ZoMQszK8Gdyqs1eNiFub7lSjBGUiY1K+N2bPNlpkciiBS3jngjUDfT9NMfYFSW2ZyGeLFK0ZkXi3Wj74u2JaZrFWXBA3kP7RfwLR2heSqkWyZyUMBbJnJ96vLrK0IIuQCvkW4G3yHSNj4HXAwZmF+uwjJndaESGAY4jcZjJDpaAHNqOAx/Z3WRc9S55DrXsp51rsBMZdros9xWhcdQBCiIERcqNrEBDHOgxGI3/4Y4oXtAYREOX/qBlyFl2HmyBMbBwIr1XolYB9YuaMnQn5kB8pr0LmA3ajB//eEThgx/vhbd6j99WpxcyOe++56H3U/HJGi+xynNWEfHpmOgc915q2t1qapv1eFWnYfkuWyi267v13T0fuCM44wNYaYhfknacqGSYUtM1mDWL8PR7wcRuD3o79bPxyosGUmf39k/vTiaas/HPzhvl9rbYb0QdqTBx+Y6tf1tz9gy0zWIe5nMDAorvfwvrbMla+56xdLmn4IT36AQce6dT/R07YvE/g2ZmH+r42P2ibUCsslpUZyWhPcz9ZNhNz74YiXuxjhCeA2jnRVafTVCC6txqO4vOrHANsX3a5ZklDxujtLygmdeWs9QrpDzv+sX9+PFiEI2XHEC+v4/Kd5Fw5ISrrJe/KNyZi2ibYb3PWdsjzJeMNz/wRwFRpDykp7P6YZdPgIgrgeQRCw45r4Yp+IutOaEIT4QJyvlmuA85zWBDsqseoX9rsop3XRIF/G64oIECYfoS499qvFM55z0aWfrLwc9UU6erLq0WuG9f3+P7t+OvvG0QMrbI6qW4A/2jKTbdRltjiiciBPebRhy0w20fClckUOn9LNlpk83rtdPWd8tHFSuC0z+Sq85AKD+oyMtWWu/KtHG7bM5PcvCNKfi3jpfkFkEf5BtZne5K5/NP6GN6+bNm28utS6Z4ssXzzuzswP/PEsndaEaNQlYLXl4m5Oa8K/AeNVaIYihNvFiCXLdoTWahfwozcRcWOXLE8fkbp4savQGELDDCnu/UhgQL9jRdGaAYf/gmoe4Co0RlNnLhB9dR9NKCLS5wn1mUUAQVfHPoyrcN4B6lJCVQAV46NHDnYVzntRrQcBERfEGONchfP+q55rmNzbYHQVzjus1jVX9HpGAt5HCPfd89O7Co3HaGjt7rlfDnyhGckWTXzxl4hwI6+qz1SD+KicB5x/VtVXPRChW3BaEwpROXyPsltn3lovbX1XQoAw+QExC/OPo7LTXy4kF4TN0Kov9kYCqFqUGDzyf1WE9zivp23fUYQweIQ6VDr1lyAaQDtkX+EAhLDbe5kC8NLAgzv6IVIS1ZNJaGuqtYjlwlG1DeBvXw+f/Ny4r/49Tl3WAuLLf+49f7W668opGjs6rQkS0I86GdQIBLc5AvHC70Qs/3YCrwDFBVH3rrx2anI9I05XodGdXnyyq9DoHmMogtCEA+FXxYb0cxXOc9+LO69cbX45BeU4GhyKhuO64OPamjBXtaLjoCtI2asEUeMKVlyuYCQlWJEO/nhxWr9BH61FcDNlgI0aynd/fe2DIwa8laE5KVVpHZJT45CQnAQdrhw6po/+m68QxKUaqCg9OeqK3qHFz6tzqNh25LbXLo175nfVPVw1zghFU7j1z+/FX/r0TYjf0Q6UBZdqjoX8otVT3xDXez8GuBV42VVo/AUhu9sCbNGMZK8mvngPIj/cm9tk+aqkpKTxzJIU4F7quM8b1Wc42GlN+Jn6xGpnmOH2YKc14SzqlqvuEuq9H6ef2EP9rRN05q21QfX8gQBh6gCoBMCdzRSALbKcOf6O+dm1nbIkc8zC/MTGzm9suaCeo8QszB+vHr+qkfMSRv154ZMe/ZfGLMzfeEKWKz2Jkj/gtCYMRigVLgNGIv78x6kjPt8iIgrspBHux1VoDA7/9VCIq9B4PXUEbATiZTrmMc53wL8VSSmrCVc0zggl7Mv91y0dMXr1k2jpiUdyRrUMQXBEduB46Ik9hhNhNZdRP6567bamJrQG8XJXI4hfT7QYu/f7OtoZrdwNijsHXAyg7Vv1X6kiuNqdggkgrM+J9X0rwqpfROVUxylPhTkkvkf9aJw7fkV3hFzKhSA6UVWxrsiqWJcDQQzLvbbu/aPAIp1N2qY/oBuOcOW5BuG2VeMqNLoJ1YdQ99fSmbd+hMo9efxeOgSH5SZY5wGpF1esGq72dRsHn6S+w29tPdJZ6rat8nS69wsChCmANsFpTRiAUPNfgSBIIcBm4ANgObBTZ9561Ps8V6FRAwxxFRpHI1TXoxGEbFB89KsgTDl2Av9zBSuvnOxfU10TocQiuKShwHSEkiEWwZH80i9oa2+0XEUd8f+K+qmtj0QGl9QAbP6vXJSUlNSk71jJLjnx3BEvN/D92lwoj0lKSrrcs628Kk7/2Uf3b7to4pN/oC5K5IlvPp/12viExdegcrAfFDyzOem662s/LOocxnuN5daORVFnje65H4kQgj/jjFGGVcRUv49IADo/4ougHxAE+FK13HdV7ILBrsKMt9VnfiVQpIkvdvsyojNvdSJkdruBd9zt/2nqI9gIPpflInilh8681e/C8jOOMKlfim+BX9VyqJntYZ15a3UnTbVLQV9TFuS0JtxEHSGKQBCi9xGf5+JGuKAYBOFxEyA3ETqMkI986dIqcnUP15rqHq7gffvOXTRgyKYjCMvrWxAv4x7ge7V8iojyUAL8HBlcUgmw+WO5KCkpqcNtuSKDSxyVDrk6MriknnPvMbt8MjK4pM7GSGl5WRwZXOKpHWsyeSdAeVVcT4Qtkgl4rGJMdQV1mYrviQwuOfbBO9YvJvfOeh2hHXwcOM9VaPwREcq3SN1+rokvPtHoRToZZxxhQnzVrkVYHvfy2A5BZPDwbO/utCZUIAhVCeJL7C7f6cxbKzt89h0ApzVBFxVxk95pTZil1ndfKoUMAqYhCNGzwLeehMhVaNS4Co0TgN8jNEWjEcTrK+ArBWV7TbjybmXfmiCXnrOBMcBMhPzoe2C3NuikFpGq/TW17afI4JJAPHUvRAaX/Iog0KtVTms0wpThPrWtMHbI5O4VQ6p3AWjiiy9xFRp1iKVxPDAe4V4z0lVo/B5BpAqBQg1/ayp0TIfijCNMmpGHQdgVfY0QWG/UxBc3amGsajqiEQaFQ4FRwO+AB4EhTmvC3njd4N5O66JHqCNYP+jMW0+bl8lpTQgGRqoGhEuBccCo84//WwNMvua86PeAB9dH/umVpKnTpnue6yo0BiM4qKlAEkK7+LaiUVZUxroqq3u4eiExhjoiVI0Ic/IFICPcSoojg0uqATZ/IxedM/T1FR1x378VqJyW+5k+VV4VFw5MDAktewURL5/yqrg3GMP7iI+KJTK45BUQpgsIbjYeuAC4++o+j450FT50jLqAeO5S7d12ec/ew9Rx0jTxxcv8eV9nHGFyBSs6Z4Sru65Cc5lUxQ0S0ihXobEUVavmLpr44lKVwLjV+d8iDAkBcFoTQgDjL8FD1/Vy/tANkfFiFBDjtCZ8q/Z5BKF+d5efdOatneoV7rQmjIvTT+zhtC56CUGERgI/xDgPhiPU8muAHe9Hpr2flJT0h3fM6omqls5VaAxHfJ2nAVcj5EFvVXWvSa3s77oYkdHmPgSH6X5h3gO+iAwu6RL+fL9lRAaXHAPe2fylvN84+I3xICkIE4wrEAESdeVVcZuB91Vi9VlkcEkRImwO78hvfvb7vpmXUZcM1bvUtn9dPnUVbBmBWEL6FWccYTo+wqkFdlXi+h3QBwVZVyZ9HvKz1q6pls5GqOzPdxUaq6hPrD7VxBfvd4+jLuO+3C/LtvNnLshwt6sWyqMQaZ9CES/xILX0cFoTfgT2jg0yDnJaFz2KIFj71HOj8QjQ1ZTdjjd0SqXGaU04m7ogdX2APuOCzh7ktC4qcNcfvq6/C7BEOX8KR8Reeg34QmfeevwzIfSscy3wMBdwFRp7DO52XXdX4by3EfKlj4G3qqNdT5wcUHPJ/7N35uFNVekf/9w0XULbtJStgCAUZHEB2RQGx6WCVccRkEJxm2kHpSiMWxxscWP8KQ1oUcdtEDvNiIqBMva6jFagLogiZdFxgYqtyFqUljYsoW2S+/vjnLRp6JLuLeb7POfJveeec8+5J7lv3vOuwC1ACuIf+l5gS0RQ4Slf5u5H6yMiqNACWOS2L4ZqOeEiwFVWEePmpj7SeFrTjcuv193FjWJVPQmgG5e/p6Xn/JsjTBFBhXbES5RSVhHTD4VrHV21ax1dHVcgtnf/RWNB2Lf6YsWlXIiQl9wKvCCJlVv1ugn4GmometEnbioDNpGkoE/c9KDnNcll9QMGHNX3eaV3ZX4QIurlANnkJzwSGDosE51AZRyBQQ7L0iOcnkcMh2XisUkEdEFwJe6wvoeAQ8X6fseiK3c/4z5/dFr/I/rETc7tggg9V986hesPBbvyht4LXA+M7hm8ywlYHWGu2fZBzgkIYrQEEfTvH8B/3cJoPzom5LbPbev0iiRU5yAIVRxgnhD7SGRZxb2fIeSqR+r/9CmYZpPwmyNMnogIKtyHyMKyvKwiJhhhg3MtCquOX+AwIrL1/hd4OvzrQBvi3+Z3wERgNjDwku7Paa68BU8gCNVm3bj8krrGk1zWj8CPP6nqkREJjz9UdTFJ0fSJm6rsQaSBYgAQlBsxd9NVZc9NxisYPGJ7edYHkfdtmDJ16mkq3j2qesPIhP9r0CkWQEel4sobOhlhF/OHCd1Cz0YIS5926bV1+cql2w0jv5uI8CLfCbwGJEcEFZ5mEuBH54AkVD/IsrysIkb5essd/7vo90tTEcqf7vKzHzDa47w70OPSqxaEAJRVxNwdEVTYuWN+d1TIf/t1stxbVhEzGCFDmQ1kHhtZ+TVUCRDvjQgqtLvyhkYWHL98y9iolU7gPuAiV97Q/QgihStv6GCgwEcfqBoB1uQ2zgE4KlXVWauDpuDKymiilbYrb2gfhDD/D3HRQSMRwuj3gBkfHn7klcuvuW8JQm3/9NCT1j4If7RxEUGFe5o0oB8dGhFBhdrJ42p5RFDhRl/av/vu6u2QMAqEt0NLol0Ik6Io8VSnaSqsLQuKTEYQKdu1eRzwiKDCH4HngOfKKmK6ILikK4AngAvKKmLyGMlH5Xl617GRlY9HBBVWSJXsBQiuCoSdT4Arb+hnVLsP/E83Lv80AXhLhfKoD9K4cdx5xkv6uPIWbENY/n4I/Cf3lwUDr/7jrRPks04fffYzQxCypFVAwpefPPTPKVOmPtHac/Sj88DpDHYBRAQVtriTentkSYkBJmualizP1yA0OZ5tIoEYTdNelucLqCWBQVshIqjwJNXcFGUVMeEIC9srBg17ux9QXFYR84WHSnY5guX9O3C2bHsJMBfo68ob+sXw8MuiXXkLLkMI1ZvqTFlrGFtX3tAuwDn9DPFdXXkLHqKmp/5+neJQEELqz3Xj8h1lFTGK4dThhWUVMcsR38Xmg3sn/mKM3HtuRFChdF3xJwropGiRUMdtjTZPES7Teg/SNO0Beb4GSPPmmmQ6pxmaphUqirLE3b6WezU6RXgLY3hg4PEfuvbYFd612+7wiMifwoNCyoKOlfU//mvRyJJfDo4pdTgMVXZNwTqbvnvwj2ERgQfO7hG8uzxUX2w4XtnDfrSy/7FTzohKp6Z3udBrLk3vcmris9LVpR9oe1wEak5N73Jp4lOnOHXh+qJgQ0DZ2cbAg2Wh+iMhXQKOBgfqTgaeckaWH6vsFWh3Rfx6wtHj1HFHz1O2yujycpfR4V6XoOBSfZ9+m7v17LOtu6Jowb8eGnnw4L4Jxafs3StrWbs2WcsmjtHiKcKbWe9TivAGZ9o8tMlanjEpwvExBTgwCeG0uM7H+/qUIrylS21jlJYP7FFaPvDm0vKB75aWDywrLR+4qrR84B9LywcGefdzbhkS6twyJNa5Zcgjzi1DnnduGbLCuWXIq84tQ1Y7twxRnVuGfHDksyttzi1DvnBuGbLduWXId84tQ350bhmy37llyB7nliHr9nw86xfnliF3ObcMiXNuGTLQuWVIQD1z02/a/Oju0vKB/yktH1haWj7QUlo+8NLs7Ld8Smvd1mvZ0v18TRHenHpfU4SfCWvJbyhFuBujEUaLqYqibNM88s51dEiXgdeB18sqYroD8cDfgMyyipi1wBuQDoC0GcmVpVZ8JtT7E+q6/pWqbj37slX/qO2aVAmfhbDsnQjMOnvQeiPCziExIqhQWr37t2p+dBzo2mFM78yjUQgr4SpI4fh2TdOyJEHa6pGZt1MhIqjwSERQ4T8jggovRRDbAuDZ38UuGlFWEfNkWUXMKEk8WgRlFTFdyypiJpdVxDw4ctyLgxCxy7chwgkfBSZv3fS3XRFBhSuqiZIffnQstAfHtJqaab8jtdO1clGI6IVurMGLeHVGRAQV7kVwKks3bHr+27ETl5UjYhSVl1XErELYJdmpDhtrB051CX0gqKwiprdHXXlEUKFWVhETAozsP+janmUV965EcEV9EGu35fChMSVdu++OBfZKmxUJP3fkR8dGe6QIL1UUZY0HB1RFpKTA+0pN015WFGWOoiggYjOXaprW6QmTJ47b+p2KCCp8qKwi5mHgYiABkQbHHeze4D4eedE/ByGIjbs+qKwipgLQgF2hYYcMCNOEpcDOiKBCB0DRfvWKi8csrjPFjx9+dFS0i4xJq8MmyVOOpElTgTMdkpPZLEutUL0Ci5VVxOgQFuBaRFBh+cdfq1uHDFib0fqz9cOPtkFHFn77UQdkjCK/k6wfZyzaQ/jthx9++FEv/ITJDz/86HDwEyY//PCjw8FPmPzww48OBz9h8sMPPzoc/ITJDz/86HDwEyY//PCjw8FPmPzww48OBz9h8sMPPzoc/ITJDz/86HDwEyY//PCjw8FPmPzww48OBz9h8sMPPzoc/ITJDz/86HDwEyY//PCjw8FPmPzww48Oh46ciTcSmImI9R3zW4lo6YcffrQDx+SRiXe9pmlZQGodTddomvayDMM7ue1m6IcffrQ3OmQmXpmoIFnTtBl13MbzXnPkad/Y2Niw3NzcqqygV1xxxbiPPvoor8UfwgOxsbFjPMdsjX4Nta3remPqveu8z/1r+dtYS+Ay4JNGjBFWV/s65hCtadqwhu7dHlu5SKDY47wEiKFmuqYYqCJQkQCSu6oBub17WbZdNHPmzHkbNmy43H39ueeeO5Gbm3u5d7+WxPLly3/1HLM1+u3atcs+bFjd3+WhQ4eCe/fu3ax67zrv8wMHDoT07dvXl+k2GXXNtyX7NdS2g6zlD1T/4TYJTf1dKoqiaZrmU7/ly5f/mpubG1ZX+9rmoCjKIl/u3VGTEbiJ0XoARVHWKYqyvaEUTqGhod7JNFsdTR2zMf26deumIf7JaoX80Z92vTH13nXe5/JFqnMOLYG65tuS/Rpqe6asZVu8C3KM7q0xhw6ZiVeee9aVIrLY1ovw8PCy5k2t8WjqmI3pFxAQ4GzKGH78dtEW70JDYzRnDu1BmFYDgzzOa8vEux65nZPw3ur5hPDw8F8bPz0//PCjvdFRM/GWKopilcJtEMLxRmfi7dq165EWmLIffvjRxujImXhPE3b74Ycfvw10VOG3H/Vg/fr1JCcnM3r0aFasWEFkZCQAWVlZpKWlVdU98MADFBYWsmTJEmJiYqrOU1OF6VheXh6TJ09m0qRJFBYWnna9sLCQtLQ0jh49WnW9tLSU5ORkSkpKKC0tZdKkSYweXS3+e/llYQcbFRUFQElJCXPmnK5gysrKIjIyktLSUmJiYmrcw43S0lJWr15NTEwMhYWFtd6no8CX51m/fj2lpaVV39ekSZNOa+OHhKZpZ0QBFmVnZ2/1rPM+b43S1DEa06+4uPiY5oXly5dr8fHxNeq2bdumFRQU1GgzZ86cqvM1a9bUONc0TYuMjNSOHj1aa3tN07R169ZV3dO7/9GjR7XIyMga4y9ZsqTqvKCgQFuwYIH31LWCgoIa9/F+DjcmTZrUYJu6sGbNmka1b859fXmeo0ePasuXL68691ynWvCx1k6/S0ESfB+jvva1zQFY5Mu9/b5ynRRz5syp+gd2o7CwkJiYmHp6nY6oqCgKC2sX37k5Is8xPOHmmjzP8/Kq7QZjYmJISEg4rd/69euruAY3tm/fXm+bNWvWNPwwCI5t6dKltXIszUF99/XleSIjI1m+fHnVWhcXF9MW8NVuqKOhvXzlRgNjtTr83/x+cr5h5syZrF69umqL4/1yNAT3S1Lby1ZYWEhpaSmjR4+ucb2kpITt27ezdetW1q1bx7Zt1Ya9kyZNYvny5QwaNIhJkyYxY8aMWrcrpaWldOvWrercTRw9x3HPzZP4xsfH1/ocpaWlvPzyy0RGRjJz5swG12H79u2kpaUxbtw4CgoKeOCBB2ol6L7e15fnAViyZAljxoxh7NixrFu3rt45tiAeBRa11WAthTYnTG53E6A+k/w1mqZNlu3XIK27/aiJ5ORkZsyYwZw5c8jKyqrzxfVEYWFh1cteUlJCQUHBadezsrJYvnw5S5YsOa1/VFRUDWLl/bKuWbOmaozk5GQeeOCBJsmG3MTITdgmT57M6NGjTyMgDzzwAIMGDWLBggU+33v06NGsWbOGpUuXMmjQoFqJUlPu2xC2b9/OihUrSEtLY8yYMTWIuh810eZbOU1o5Or8u5CEq9Sjfb3+cr9ljB49msjIyNO2DfUhJiaGSZMmER8fXyvBiImJIT4+njVr1lQRnbq2ekAN4uWeR0xMDHPmzKGgoIDly5ef1sebmJWUlJxGHLrwyWMAACAASURBVGJiYmrU1fWcycnJVZxNY7B06VKAOglPY+7ry/NkZWUxevRo4uPj2bZtG2PHjmX9+lqV037QMeMxVfnJKYoSL0Ok+FEHkpOTuf3221tcphIZGVn1ctVF+DzlU6WlpVWckhulpaWMHTv2tH4zZ86swam5t4yecGsK3ahtawSCgC1YsICZM2dWyYHqkom54UmU6iK6jbmvL8/jTaxmzJjRaHngbwltHl0AqqICRGqatrSWawuAcW5OSVGUdYhIA6f9gjyjCwwfPrx/WlpaKLDTo8lwr/PWQFPH8LnfxIkTR3Xv3r3OP5EZM2acJhz2VP97mwusWLHitBenNnOBkpISli9fzooVK6r6b926lTVr1lS9VDNmzCA5OblWIbpbxV+bbMabW3Bv2caMGcOGDRuIjIwkKyuLkpISQBBBX7aqILiTwsLCWrmhwsJCtm/fXiWMnjx5ss9bzfru68vzeJpSREZG1mkuUFJScnzjxo35Pk2qbgwHdk6dOnVMdna2z3vGRrYfPnXq1C71tD/tNz516tR3NU1b1OCdm6uWbKJKcg6woI5r8cASj/M1QLwP9/xNmQv4cUbjY62Ffpc0Qv3f2Pa/NXOBFvGT88MPPzov2ksrNxmIlKFM3KFNWtRPzg8//Oi8aA8n3vUIrsi73u8n54cffgAdUyvnhx9+/MbhJ0x++OFHh4OfMPnhhx8dDv6wJ50AJ0+ePBUVFVWnbUlJScmYyMiu2/fvs/U+cMA2IDLScGRgTORPJ0/aRtTWr6SkZIx3vXed9/lPP/1ycdGh8oBzzona2b1H6NGWeraG5tXS/RpqW9f1xtQ3tJY+zPeHBh/kTEdz7SU6SuEMtmNqqO2DC1/9ITwk7bvwkLTc8JC0EQ31q62+obXLzs7eGh6Sdml4SNrh8JC0W8/UtWzMmjVnLVtj/Wobg05qx+TnmDoxjAbzUOCpqG76/kAC8LbNntJqpvw2e8qnRoM5Fviv0WA+CzC35nh+/HbhlzF1QhgNZsVoMN8DbAI+efLpQd/Z7ClqWxAJmz3lO2ACghC+aDSY/X9ufrQ4/ISpk8FoMAcDrwBJwFibPeWpoCBdm3ItNnvKQeBSYDDwH6PBHNqW4/tx5sNPmDoRjAZzT4RxahQw0WZP2dNec7HZU2zAHxAhanKNBnOP9pqLH2ce/ISpk8BoMI8EtgAfA9Nt9pTj7TsjsNlTKoA/I4jl50aDeXA7T8mPMwQ+yQcURfkboCEiSY7VNC23VWflRw189mlpJOLln2+zp1jbez6ekHKtB40G8z5go9Fgnmqzp3zZ3vPyo3PDV8HldqBY0zSboiitOR8/PGA0mBXgoYiIgP7ABJs9pcPGYrXZU/5pNJgPAO8aDeZbbfaUD9p7Tn50Xvi6lYsBYhRFuRC4qhXn44eE0WDuArwJXLfo8YE7OzJRcsNmT3kHmAq8ajSYp7f3fPzovPCVMK1GEKRkYHHrTccPAGkjtBGoAC7r3iOwsp2n5DNs9pRNQBzwvNFgTmzn6fjRCCiK0lt+Rrf3XHwlTCmAWdO0OwB/+tBWhNFgHg98CViBP9nsKafaeUqNhs2esgO4AnjMaDDf1d7z8cNnPCw/H2nXWeA7YVqvadoeeVx/pHc/mgyjwfwn4B0g2WZPWdqZrapt9pRdwO+BvxoN5oelvMyPZqC1klcqimJXFEUD7pBVdyiKoimKYm+N8XyBr4RpsqIosYqixCKiT/rRwjAazIsQyQkvt9lT3m3n6bQIbPaUnxHEaSbwpJ84NRuPttJ9Y4A3gJPy/CTwOjCwlcZrEL5q5dKAVITJgLn1pvPbhNFgvgO4ERhvs6f82tL3j9Nb+gDTgeuA0guvD+794nTLNOA7oCDHkehs6THdsNlTiowG82XA+8Byo8F8h82e0mrj+dF4aJp2SFEUGxAiq0IAm6ZpRe01J584Jk3TyjRNS9E0zU2cmgVFUUZ7xPSur128jBF+xsJoMP8Bsae/piWJUpze0j9vtb1nnN7yGfANMAb4J6A6KtAhXFo+AI7F6S3b319yfECc3rIgTm+5Nk5v6S89wVsENntKCUI2ORh43WgwB7bYzf1oKfRE/D6Qn73acS4+G1heifhhRSLYvrimDuhjinAURYlEOIp2KIPCloTRYB4NWIA/2uwpzU64EKe3DERwRvHA4JK9Tg14AtiQ40iscLdTVfW+9HdvvF72CQPO7XOe3vrTlspo4Erg/FduKe310inLF8CHwJI713Zt1txs9pRjRoP5WoSG9y2jwTzDZk9pNxmGHzWhadp0AEVR7tQ0bV57z6cxdkwvA0uBZiUK0BpIEe6BsTRAvDoziooqgoC3gbk2e8rmpt4nTm85Z/Pr9ug4vWUrQpt3DkK70jvu/rCfcxyJ73sSJW/kOBKP5zgSt4y8LqQ4x5F4X44jMS7Hkdj35hcjvgEekPf7/odPyyOaOkc3pIZxOmAD3jcazMbm3tOPMxM+ZeJVFCXW7YaiKMoADw1d0watJxOvvD5J07T1MitvoVZH1pTOmon3+DFnwON/3zPyoouNB26Y0eNwY8fQNI3vP6yI+vrdU9Gnjmn6QRMClbPHBBb2uzDwWIBeqbNfA/XedVXnP22pCP/8Vfs5Yd11ZZfe3mVf174BdRI6X+B0aix/8WD/fT+Xh6Y81P+HiEi9W+bU6lmNfWjbmDWrq77OtfRxDrWisVlyOdMz8QJbEdzLh8Du5kbXo/5MvDFAjDxegA9ZeN2R8TpDBMvwkLTA8JC0dVdPfvGX8JA0pbFjXBWQefFVAZlfXBWQufWqgMzJVwVkBrRF1MWs1W9tuyog88GrAjKPXBWQmXJVQGZQc9YtPCRNCQ9JWyIjb/Zpzvf1W4lgSSOjSza2T1PGqK99W2TivV3TtHGapl2FUP22JkYDoxVFiQfGAeMURYlpoE+ngFSX/xM4dVty772NsVOK01vOitNbVgL/kfe4KMeRuK41NWqe0AcpWo4j8QngIoQJwNdxessVTb2ffPYUhJr6I6PB3LtlZurHmQBfzQUmSQH4y0DzpKANQPPYtimKMg7I086cTLwLgQuBy/R65WNfOsTpLV1GXh/cG/gaeAkYmuNIbLeQJzmOxMI4veU6YApgidNbPgXuz3Ek+rIlrQFJnJ6QBDu3pLiyvIWn60cnha8c03aE9betuQN6pAif7GkKoCjKNqmJc5+PRmgCE84EjsloMN+M2MJe50sspTi9RYnTW24Cdh3d7zQAY3IciQ+1J1FyI8eRqOU4ErOB84CDwLdxesudcXpLQFPuZ7OnPA5YFz/281B/wDk/oGnRBZpl+a1p2npN02ZomjZZExo6d/0YTdNKPc63y7oZnZ1jkgaGTwN/sNlTDjXUPk5vuQgRz/s+4KbrHgwvzHEk7mndWTYeUqP3AMIvbhbwZZzeMraJt/v7iAvDSoH1RoO5W4tN0o9OiaZEF/BbfjcCRoN5OGL9brLZU76tr22c3tI3Tm95FXgLsW2+KMeR+FkbTLNZyHEkfgtcBvwDeDdOb3kkTm9pVHRUmz1FuzWx1wGE0ec6o8HcqiIDPzo2fP3xzNA0ba6maXdomlbWqjM6g2A0mHsB7wEP2Owp6+tqJ7dt9yPkSPuAYTmOREuOI9HVRlNtNuT27lWE8mIS8H6c3tKobZkMQpiCCB/8odFgjqy3gx9nLHwlTCXuA7md86MByEBvbwMrbfYUS13t4vSWEOA1hLZzXI4j8cEcR+KxtpllyyPHkXgQiAV2ANvj9JaJjekvBeIm4AvgA78R5m8TvhKmuYqi5CmK8iGwpjUndCbAaDAHIIhNPrCornZxeks0gjsIAC7LcST+1Bbza23kOBIdOY7EFEQYjf/E6S2mOL3F58gCkjjdjVC6vG80mMNbaap+dFD4SpiWtKEdU6eGVH0/j/ArvL0uW6WifIcB4ULyX+DGHEfiGec3luNIfBe4GOHz+Fac3uLz1kyu23xEBIT3/LnrflvwlTCNVhTlfkVRjLSyHdMZgEWIl3GqzZ5Sq11OnN4y9b3Fx4cAf8txJD6W40jstAHhGoLUJv4e2Atsi9Nbxvja12ZPcQFzgR8RSQ66tMok/ehwaHM7pjMZRoP5r8BNiBAmp62VFHI/ADx/9YLQ3TmOxNVtPsl2QI4jsTzHkXgXIqbXB3F6y1xft3aSON2OUAqoRoPZ0IpT9aODwJ8lpYVgNJhvRHjjT7bZU06zgo7TW4IRIU5mAhf3PS/wpHebloRJZ1UqyrQAk846yqSzTjPprPeadNZlJp31vuI8Z7hJZ21zjZckxBOBO4HXZMiVBiEDyyUBvyJCpoQ00MWPTo56CZOiKDfIQ3+WlHpgNJjjgGcQnNIe7+txektPYAMQClya40g80BLjmnTWriadddThj5yRkvA8a9JZVZPO+jVQuiW5fASCGCYCZwOHgIE/v+noA+wz6ayFJp11rUlnfeiXz5wRJp211f3VchyJPwDjgXIgL05vOc+XfpI4/QkRMkU1GsxDW2+WfrQ3GvKVi5KfAzVNmwtV5gJfteqsOhG+/+5EKEIDN9VmT/nG+3qc3nIBwmzgNeDR5tgmmXRWHSJO1RTgemAAUHj4I2c3ebwHoeXbA+yZuCp43dSpU0+zxFZVdcKn005djIgoOQoYdfBdR0/gG5PO6gB29LkmoK9pmjUe+CzdldCiIVZzHIkngb/E6S1JwMdye5vZUDA6mz3FIV17HgQ+NRrM24F//PuNYS05PT86ABoiTF0VRVmN2MYVAwoiQPk5rT6zTgCjwXxuWFjAYARR2uR9XTq7ZgJ35zgS32jKGCad1TDsvsAI0zTry8AfETZlbyP87rakuxKcqqpunTJlyt3efVVVrfO+6a4EJ8KcIR94U1XVKz+ddmoccBYwWtHzEnAr8LJJZ10z9h9BQU2Zf33IcSRmygB3K4Fpx351Nhhy12ZPqQQWGQ1mM8INZrHp7oLhf77JPB/4t82e0mltwPyoRr2ESdO0JwEURRmoadpP8nhUW0yso8NoMPcHPrhhRvd9z7+Y9J7nNSnYvRe4H/hjjiOxUREqTTprD0TigOuB2ANvO3TALuDJdFfC7hZ5gFqQ7krQEELmfaqqPnyfGj/FpLN2B+7ZkVoxfOtd1pVAWror4fuWGjPHkfiN9A18aPX9x65eOddyE7CqIU2ljIZpMRrM/06aHb3zSfO+y4C/Gw3mV4HnbfaUgpaaox9tD1+F3/F+c4FqGA3m7oigeU9Pjosq8bwWp7eEI2IM/QkY7ytRMumsA0066wKTzvoZsBu4FhF7KWbUk8H56a6EZa1JlOpCuivhSLor4aGLXgr+FhGN8CMplxrdUmPkOBIrchyJj1zzQOhu4CFgjZTLNQibPUUbcWHYcZs9ZQZiW1oObDYazG8bDeYr/SmjOif85gKNhLRC/i/wH5s95WnPa1KelAccBybkOBL3NnQ/k87a26Sz/lP2Gwg8DvRKdyXMSHclrEx3JRS3+EM0AYHhijPdlbAYoaH9DHjHpLP+16SzNsrlpD70OTfwJMLXrhARiO6GBrrUgM2estdmT0lBCPrfAZ4FvjEazHOMBvNZ0iLfj04AXwPFxQAR0slyMpDbajPqwDAazMEILuZrhAC2CnF6y5+BpwCTdGatF5XHtACTzvoEwoDwX8DQjkKE6kO6K+EE8LRJZ30Roe1badJZ9yKysayX28EmI8eReApYEKe3ZCMC0U0H/prjSCxpoGsVbPaUk8AKo8H8CiIky1+BvwNRd92xm1tnmT8GfpZlr8fxvpVvDm/O9DsEjAaz8txL5+gNgTNiAQyBMy4L1I/5CTgGHLPZUxztO8OG4SthWg0sQeSUS2m96XRcyH/blYgv9w63q0nlKU2J01teQdjnXJ7jSPyuvvuYdNYQYJ4+jPMRjq6j0l0JDXJWHQ3proRyYLlJZ81AJOv8B2Az6ayLgXfSXQnNioyQ40j8PE5vuRCRbPV/cXpLco4j8b2G+nlCfke5smA0mIMXLOy/NfVvhf8H9EdwVhMRRrH9gbPm3pYfcOss8xaEaUUl4AJco8aEDbx1lnml+xxwAq4JE439b51lflGefwPk+ErcFEVZpPkSmN8DkmPvC/TxKN7nvRfcV6B3uArWADhcBf8JZMwJwAiEGw3mcsTv2Ob1eUyO0as2W7y2hK+EaYbbXKA2KIpyO8LGaZ0mkmKeUZByiueA7sC17n+cOL1lSGQf3XCEZmtcfdElTTprAELL9Riw/YJHg/JvMU37S+vPvnWR7kpwILim14EbEMk7l5p01meBV9NdCU2OuCnNCu6O01veAjLl1u6+HEdik0Lv2Owp5aqqltvsKRtqu240mHX/lzZwx31/LbgL6I1wrtYBASMvDLtox7bjH3rU6QBd//7BcV9s4jsgELgUePzev/4Yfuss87OI2FKf1EOoHqUeJ2/pgnMRgnj+TlYXAQcQkUMPyuM9wOfu82OnUr87dooApLmPw7Uj6tipHVHAqfCQND3QBQhHEiqvzxuBLUaDeYrNntJuZkG+EqYaYU80TfOecKGmaWMVRblSUZT7NU17qr6bybC5YzVNe7mO6/Hy0B3zu1m57FoAqQijwMulNog4vWUG8OLwK4N//WKl/ea6tEgmnVVBqPkXA0eBWemuhM9VVd3aRnNvE0gOKcuks64FLkFoJR8z6az/Ap5vDleY40j8OE5vGYHYKv8vTm9JBnJa2sfQZk9xqapaWVueP1VVTf94PnFlLfVzVvxr9gvuc6PBrJs7r8+3jy/6+TBid7H6sUf2uG6dZb4fyAG+rYtQGQ3mvggCNFGWcxFc2CYgA6EQCWsoiYWipMaMGzfu27y8vBAEETqJCD54v+x7QpbT7NMUJXUlIjvROqPBPMdmT3mrvrFaC74SprmKoqQiXqza7JgiFEUxapq2QVGUBhat/ky8kmiVyrC7WYqiHFUUZb1n2N22hNFgvhwhoxhjs6fY4vSWIMQL8gcgbtTUkJcXZdYuVzHprJcgIn5GIH6k7zVXBtPRIZ9vI7DRpLPGICIEfGXSWdcjrOO/aMoayBhVyXF6i9vKPjJOb/kA+CDxXxEdRqgtidtJmz1lMbDYaDAbr5zcdfvuH+wxQDYQ8o9l+4NvnWWeBWA0mOdRTYzCEJzP54iwyls9sxUrSioNESUATdMOXXbZZU7A7boTAtg0TfPJUNZmT7EaDeYChPvPcCCtMRl9WgK+EqYlmqZtgDrtmC4CrlIUJQpBpCIBNE37j3dDTSSyjEGEBakNMQhOyR3xsUTWbfdxri0GGRj/NSDJZk85GKe3nI2Qtx1EJAcorc2I0aSzDkfI5EYgtjavS4PG3xTSXQmFwH0mnXURQlD+KlBi0lmfAbLSXQmNTpyZ40jMAYbH6S2DgKuBW167o2yE5S+WzxFbpw+ArR0l+qfNnmJTVbV06VN/uhPAaDAPHhATsiFvy7GbZJPRCHel/wPyW4oA2Gy2QESarzvlZ3Qj573VaDCPRxDT84wG821tmdLdJ8LkJkryeEctTayI7VyZoigRiNCqcxAarEZBbtuyACSBi9I0rUWJki9CR6PBrAP+Dbxms6d8EKe3/AGhPVsCPF3bNsKks/ZEyAxmIIS2M9NdCadacu6dEemuBBvwD5PO+gKC07wHeFKev5zuSjjS2HvmOBILgBeAF7JWZ29bcVPpIwhClQn0jNNbPkQQqZwcR+IvLfUszYXNnvKjqqq/ZmTOvl5RUjWbPWV2a4yzaNGigilTpsxTFOVOTdPm1ddWZrcJpprDcs/1gEyk8S/gY6PBPNWXZBotAZ9ShNfooCix8nBrU+2aGkoR7tFuOYJbqzVLSlNThPuSBjlr9a+9dmw71vXhRwfkb37V3ndPXmXXK/8aWtjvwsATXk2HO8u1XXvXOHod/MDZq/vFASUDb9UfDIpUGuKQfhNpreuCLd9l2K86eh39yhUZNUZ39Kyp+sPhg3QDmzhGjbmVHnIG7cmrNO79qjLicL4jPKyHrrzHQP0JYy9defcBAT3Cuut+jOwbUBFkUGrjqtpsLVs6fXfFSU1Xss8ZXLLPGXKixNXvyE9O2/Ivbul28zmvHndWajqnA8VZic5ZqelcDhSnQ9M5K1E0DSVAjytAj/bu8aSAxAtWlo2dGXLorAvEb13TNN58/Zfemz4r6/7Xe84qGDqsizsyRqulCG8KYfonYjujILZjRzVNa5Rdky+ESQrAC33llhRFWZSdnX3dlClTqpxWpQ/ZaU6siqJomqbVaREsWdi3BzjD/9TbFboUEagsOceR+KtnO5POqpwzV1+w+58OHUL1/0C6K+EHX+brPbf6uDjPthnRmQZgEELO1xcwGCaH3GNfd8qC+MerKoHn6q+t/N7xuUddEHAw5PfBF5/aWP4w8IMsRd2XR+XVt3Z1rWVzYdJZeyFsue4wDlcMtp3aTODDxsih6ptbnN4SCEwARgKD+p6vTzzwreMQwun5KOK7LXCXKY+FPaw+cvwSt92U5CZCEv8V8ZnlL2V/oHotg4GQa1NDLf9NO3HPFufiP18UsPAp4Ns713b9zJe1bOh36A1FUbSrAjID5dyHeJSh8rO7fI4fzosLnvBdTvmDHzqTMq4KyLwUOOVRyr3OK907ADnGPIRM9HvgsRxH4ucARoM5HpF0da7NnrJWVdWtU6dOHVPXM9T2vfhqIuGrjKkKtZkNKIpyQ23ypKZCCsi3a5pW6LGda5PcckaDORKNVWe5QnN6u0JXIgLjr/TeukmL52UH3nP2Aq5NdyV80syhq1THGdGZwQjiMxg4J3hcUP+M5MwNCGLUE/gJ8ULtBU5qTk1BaF5K8PjxBY8NHl/5veMlj7pKoK8SqoxBvKx/RvygDUcXleoykjNXIYlVhCm8S0Z0ZsTsoqRWzYqT7ko4DPzdpLMu6fG7gJ22nY4ngWVSDvVauiuhWXKNHEdiJfCpLKiqesmUKVPGyvRSfRFrPEiWaZ++fPJs4Cep5NAjzAPsb8wrCwa24vVyb11zqjdwVym7r0ZwCOe8Pr+MF6dbViKicHz151ciGvWeSV/LHgiC4yY67jAvxxE2Vu4/lZ2AijBZ2edOGa+q6tZl7934L0VJyshxJG5s5Jq9GKe3ZCDkgm/E6S27gcdsjpQso8FcCGQbDebzXl3VelEdGk2YZIymwlpMBnzt787EG6koynZ30ktFUbYBVyIE3cuBUmlpHqNpWpv45xkNZiVAU1Z11YKD+7nC+wJjcxyJP3u2MemsgxCatouBB8c8E3T31GlTm0yUMqIzAxHqdTKiM9chiE80gujsBnYH9A2wk8cSeb53dlFSjW2iqqpX3PzGTU9431tV1XsSls58t5b6hTdZbqyyocqIzuwaemPoJtuyY+8hXoI/Hn/9xNnAgYzozMNAtvGu8LCM5MwA77FbCumuhFOqqhYXZDjGIbKs3As8YdJZlwMvprsSWlS2IYXj+2T5yF2vqurWF6cfHYdQs1cAjhxHolYXVybrr1GUJC3HkTgyTm8Jjp0fuv2tB4/lItLBX//G/LLz/32bZR+SUMXO6xL54nTLIIA4vWUk1YTHkwi5oz/8AOSXaLveBq7Pcy4ZVqLt3NOSa1EbchyJ5cDyOL0lE+H3+e84vWXPBKIf+yKw6GLgrWVL97dahuxGEybEFm6h1M4VygI+CrolITotx5qmae5Y0NsR/15tiji9RekeEPLaScUxaaDTmAos89TsmHTWrggH0z8jsur+Od2VcFJV1dPCjTSEjOjMrqE3d4mSHEocgv0GWIYgPntmFyVVuQ2oqnrJjf+c9WHTn65+zC5KOqqq6snZRUmveYy59UhyyTiEZnHaCeuJ/ghC9TbCJiZ3dlFSrTHNmwO5hdsAbDDprEMQ2VK+N+ms7wBPp7sSalO+tCgkd+wtS/S1b7mqqvYcR2Kmuy47O3vrS/GlMxCE6sL8Tyu6Ue3W9TqS+Mi6l4D8HEdiDfckRVFeBDjKrgUITVubIMeRWAG8Eqe3/Bu4BXhlQmX0gXKcj6KzvwHC/spmT2mR4IduNGUrtxZYCyIcCkID16lTeMfpLb3LlIrVR5Xy8dGuLtdvcPzlffc1GZwtGeFrlQ2c35TAaRnRmUMQhpZ/BEZXbK1wIX6IptlFSQdvU/6izS5Ker/em7QxZhclaQi/wK9VVb3uSHJJAjANQaDfyIjOfB9BpN6fXZTUZAvvuiDldfNMOuvDiLjfb5t01gJEFpqtwN7mur60BRRFQabm+gl4S1XVPwgZU5KW40g8v4G+dmpqy+5QFOUO4JSmaW0W/1xuiTPj9JaVwE3BBDzXrcgoYnRpTEe4JLUYmrKVMyJkPntkjKYVHpq6Toc4vSXeieuFHwJKA1xos3dW/NWTKA0DXkG4H0xKdyX8z9f7ZkRn6hFGc25iFA68C6QDGyLuM346ZcqUFS35LK2N2UVJBQjj0qcyojOjEZE0ZwMZGdGZnyCI1Nuzi5Iarf6vD+muhBJgiUlnXQbEI4jUM0CUSWf9seso3VmfTrM+TnXgux/SXQntYpDbCohBrPlUvKy4fb2BSWfthxCMd0fIrjw/vesw6aw5iB2Q6v0nnONIdACvxuktr593VchuXiJsgiPap9jtjUFTtnILEemcuiK2ZHkIg8hOFXFA5jh7Hhj3lf7INofiKrLZU14FMOmsgQiz/HsRnNKLvhhIZkRn6oDLEE6hNyA81t8Bbga2zy5Kqvp3ry+6ZGfA7KKkIoQscHlGdGYkwj5pGvBMRnTmj8AnCIHzxpYiVOmuhEpglSyYdNYwYEj38bo1R3e4KoFrEDZSQ0w660mqCVU+4rs4PHpZULBJZ40AbJ3BCl/TtEOKotiox4rbpLO6lSVVWrqwGGXop9OsbvutL4AjiGQORzyOv/Gq/xUhWF+B+P2aTTrrtwhC+Fa6K6EqIWuOI9GpqmoJLzEQ4UfaomgKYcrTNC0FQFGUKxGWq7X6vHVEKIrSG+CUdvTbEKXra7juOgAAIABJREFUW1v0h59yKtq9CKNITDrrWIRf0kFgTLor4ee67yZsPDKiM0chiM8sxBf8BjBqdlFSp4sa0BTMLkoqRchKXtcr+v9b3mvF+wgCPQewZERn7kMQqk+ATyVRazakg/B2VVWPzn1h+t/d9dI/sTfVAuWhCF/HXt8trjgHIfAOMumsRcBhhM/YYaBowC36HqZp1ukIDace4ZwbOGS+vqtpmvVG97m79E8I6GWaZn1AjpsM/DT66aBgk84aLCMwtAR6Kuhe1nDN7UqfdxSUCVJr6RaU90UQXrem7suzb9Rf8t0TlZcDB9NdCWf5OtAyZRbproQshN9jMEIRcQOQYtJZ9yM4qbeA7y99S9DK1khp3yQZk9s8QFqE1+qp3VGhI/AxF5Vscz25XRdy1wuIoGdX3F4+UDPprE8hIgCYEG4kdf6jZkRnDgJu0nXXnYf4st4A4mYXJX0Hwl5jNkmLWvt5OhqcOB+aXZT0MMLfK01uaUchPO9vAf6ZEZ35K4Kb+gT4ZHZR0r6WnIP83tze9x95XnNr10w6axegF0ID6v6MPrnXZZDz7Ao4ECYWlb9+5opCbF0rPUv5EYKAbvL2Y4EZ3z5ecQ4iBMyvwJ5uF+kGfjrN+hgiCsBPY58PCjLprHqo4nZ6y9Knts/7lDf7AMZl2iySlGWRiF3KPsS7lw/8JLlJz+eck+664dAyZVZz1rEceB9436SzzkVoj6fJOvvu5ZVG+QxKS3OfTeGYavWB6+jwFiKe4NAfOZX6R1Aq71NW9UAItr8ELkh3JdTqwpARndkLkRfuZsTef3XYzaF7bM8eO1cKij1Rb0iLzoKmxAzyhNQu5smSLre7FyAI1VRgWUZ05nFgg9RU9ppdlNTqsYDSXQknEcLonzzrVVW97oGPp0zzbi8J2mlvuaqq4xesi1+wTJn1t3RXwu3utjILTV9gYOQInaV4i8uF4CL//PVDFUOp1vodQ3BsBxHbKPfnRq/zI4Az3ZVwefOfvvGQooxPgE9MOuu9wBhF4Z2xXFdMK/zW6yVM0iQgAWHMt7qTh9b1EiIGOPRKzKFbtDs2Inzi7kh3JZxm85MRnRn0VMnSN+6PWhCG2A68g5A7rZ9dlFSpqurWWojSmYQW/dFJOdvXsjyXEZ2pIMJ7xFZsq4gHdmVEZx5AcAO5CI6q0wmy5Yu8F9irqmrxnS9PX+S+JgnX7xBGmiG+ahabw/20JCR3tFVV1QN5770z1qSztngGnYaypOwAdkjH3GQZPSCvM3JMpwsRXfpztD5RUUqfMuA86WhahYzozJ4IGckduyp39UEItKfPLkpqkn1LSyN3fJoO97PcP0zJHZ8WjIgwWl0eGE7u+DQldnNqhyWckqh/B3ynquqfjySXjEds/a4E5gGvZURn7qSaUG2aXZTUqlmM2wLproQKKc9pV3MH6WXQTZYoWTcc2O1pS1cfmhIloiH4Gl2gDHCnchqlKIoZ8eO3NtUCvJ3QMwDDv53Yk2K45Nhevt6R7kqoYawmBdl3ITirtQhNz9ezi5JWtcaEcsenGRAxrsgdn/YXROwmoywRgNFwluGc3LS0L7zqQxGWyYQ9nR+M2BIoniV8yU4FcOWOTwPxfbmAo6FdA8Ny09I24CH4DZzcq1tuWto1su4wC4a1S3YRr62fWb444xGE6lHgwozozK/lvEuBUsNVIb0zkjPny/Oj7nqPc3tjudrmbmHbC1Km18d4d3hoRnLmjbLucWoSn24eJRAh6C+WBcSuoHdGdOb3VHO3XwH/a20XJTeaIvzegXBYRVGU6YqiuDVRWZqm7WnZ6bUsNE2bbtJZlWXarKSpyrye7pAk8suciiBIAxHhNM5xq7lvU5oXATd3fFo41b5vg4FBXXqHDMlNS9sH9PilvHQfwIFTR67qG9K9CBGD+SAil5ytcly3C/X795tkfZn8PB67ObXKL6oed4mxuePTFKrDwUbZ/9g3N/TVPWY8hL8BP58MR6jaewG9wp7c1St3adoROf83gi/u1js3Le0GhG/Wj7GbUyu9x2sKGiIA0rrcrdF7JCM6M+z/iv/+/MPdHn0X4UTeVavQdAg/tUiE0DrS81g9nh1ENEeAowFnBZyVkZz5HoJglcjPqmP5Qp8LPJoRnfkvZCjdyIeNwZKTqAq3CwQY7w0PzUjOnACQEZ05AjjS7fmurUbUJSffDxGjvF8tx72AX06sPRmJEFSD2DJ+SzXx8SRExz2JtjT0HZwRnRmOkAVeiHCAvhk4Xyouvga+DksMjcxIzoxBeCq0KOfXJOG3G24rcLnVmykDwHXorV66K0GTLPSpjOjMKISx3jyEPOBZIHt2UVKjXzr58vdFfJkXyLpNCEIUhrCO/1GWrRW/636pYe3+OGDfjV8tfQ4Y/Kevl5VomnaP971VVf1b7ObUz5vyvAByK+eU5bCqqvbYzanrvMa4Im7KlLiq87eyt4Yv2XktgoP6gErXFQh3nHOBfrnj0woQROp7WXYiNESNRaNkWLOLko7fpvzlz7OLkhI95p5w85s31Rlz6DblL9qUsKkjgajQ6V3W2p499hKCc+gqSwwwBuh6Yu3JfkjPBkRIWyfgtL1wvC9CTe5eRxfgPGE92R/hSgQiqGCP4ruO9sqYn1mGtBkKHKIfnJGcaXGfh87o0j0jOXMKQEZ05nQEBxyBIKYR9ZyDWGu3j99e+bnD4/igW/Y5ZcqUmZLQ/J+v6+vG7KKkY1RH00TONQDxB3shMLL88/LuiD8MC/BwY8eoD80iTG7Ird4KAEmkOjwyojNfRtguqcC02UVJPsfFkRzQ+cCIkPMj+uempX2CIEYO4H8IwzUQscJ/BA55y3lUVb39yi8X7qQZ7gatut3QKcRuTv0FZSGxm1NfVVX1rqtfnDsFIHd8WgjChuZcBKcyXR7HyOsfIuxq9sjiPj7k5vLaGtJ2qkhV1ROzi5JOU3K44eYy5Qvdz7u+jvYTZPsRIHzjiucevRJpUR1yafDKyh8cnyCtqysLKsMQFvMgOJEyWUoRa+V5XuZRDs8uSure3LVoKqQDt9tWarWqqnFTpkwZKwlWi6JFCJMnJJHqsMiIzgyVh/uAYfWppiUX5Jb/PI4gPiMQoUd2At+4IoNOIcKifhO7ObX6XsrCe2I3p37awHSa627QLiYJsZtTTyEIcA0XnX6GHv2AvdvKdmeOiTjHiIgbdB0iTdIAoFvu+LT91CRW5I5PuwzYw4LOn9MNhG+clMWUAT+qqlo28/GZVU69qqrGTpky5XpJzHxO6tlckUJroTUiTvhMmKTDbjLC0tvz378UIQTvsNs3T8wuSjpxm/IXvNlbDyI0FsHWj0E8qzsekBORV+5/QIGnfOeap247LVqCL/DF3aAzYf+pI6kAC3Zl/l7TtNM84CWn1Q9BpAYgCBaI7MMDwp7a2Td36c49VBOtn72O98VuTm3xiAa/JUjtbZgs4R7H7nNyx6fNQrinuMuRlpIp+ooGCZPcmrm3JMul4653mytlZMsPOwuByh2fNohqAuQmQieBbbI8DWyL3ZxahLJQi92c+mgrTaUnzQga3xHgqwe85LR2yyI7L3wwdnPq7wHUtW9tC39y1wyqOayzEdbGt8jjvrnjqwTyHyMtsw1ndxmcm5b2H4Q1tsPrs1K2fwI4EfT7Hj1z09JmU53C6LjnsfLXc/RSU4qH0kDhb8MUSVh1HkVR7h4SkDs+rZtsHwGcIPXcZq5o3cgdnxaAkDdF1VcM/bsMzk1L+1z22Us18VEQGtzjHp+exyBcUHp4lKjc8WnHqUmsfg0e3bVvblravcBnsZtTa8161FQ0ZGAZgUh2WW/2XbdriqIoA1s6mmVLQ/64AD6mmggtQxChFrE4dvvjKYoS3RD3o2nadNm2waDxbQ3P58jOzq6vabM94AHQ67TYzameMb5qQL6UfRCC3kVIX7bKkV0H638++RrVPmx6r2MQnG+4rrQiGBH1IVSWMM/j0JcL+iC0dCAE3BrgCkvfpUPsDlye9aEv/Rh6pKJsN0BxhW1/tyBjl7Al3yu5ad+XynU4GRoV1Eeae5wEThoGhcX8+xHTKoCVF5qsfUO6u6gO1xtczzEIDZsNoVnzLG7N4s/AjsoLu07Q7z35N4TL1e+RBKhBjlNZeHPs5tSZXuuuQygJetQogbprEX8Ye6gjHVtT0ZCBZRki7IdPkNzUaRxVR0Ls5tRTUqDbr+HWTYZbQ/EIbRjUqxXg+Rx1oq22pHL7vE9+fx+761VVLYtd+Ke6/wyVhc/Gbk59XLadHLfizjqFNVVCbsElK6fV19I+YerULcAdM3eYV264ePG846ZhW8Of3HUlgth1sV/XJzv01T33IYh2qGNI+Llp6upeAE/8aO3+4vnzXqE6Dnd5PcdFQFDs5tQGVfOqqv41duGfNsm1qtcRvSHI8dzmBbs8xrj96mfnnKZFbgm0uPD7t4yOEtSrLviqxfN4DndU0TumTp0KYK/nOTr9lrSxqG2drvxy4R36WXqtsrLSbeCJNM/4oqrPl4QgNZj5Jw7EXvnlwlh8+Y0IItPhA+O1BJpNmBRFuR0hFF+naVqqj318SRFeirDj8DlTSksif9Z8BTA8883mIQDPTrz66qv7DT4FGBD/fAbA0O2CQT3zV81PAbq8e/WNmY9u/fjK/5Ucjql0ufSBOp3z4p59Dy0ac3l+/qz56/AIlzHQ2OXc/FXrvvWoI3/W/P1e09AABocE9cpftW6fZ53HPAsHdQnpk79q3S6qbWycgHNARNjw/FXrvvCouzR/1vzx/Xp1HZy/al0WwnK8AqjoPaB3//xV65YBFW/HzXpp2d7v5m7c9a3eqWmBAYpSMfH8ERW3d4+5J3/W/GsRWxK75+euhHm3ASeHWV/weUvamC1vB0Wtqbhfeuml+qJS1pm+u/Wn23nQEhxToaZpY6UA/H5N056qr7EPKcJjgMmapiXL8zXIWEktgfxZ8/WX9T77v/mz5j9ItYVwbSUCcPxqP+kC2HCg8N9X9xu8E/EiVr2UgcdPBsv29sERUXucmvZLpct1DkCly6X71X7y27PCjM/jFS6j6KJzM89ev/VGj7ofEa4XVUvhPvh50rh3B7276TrPOvclYPL+yy7MHvj+5plIa2R3+WX00Ff7f7TN5FH3EfBMWUzf50IPH30Tkc4pCAiqMIbGIeMUDYnsFhRaFKQ5NU0P4NK0oCgtQBvXs8+1VBPluj7JnzW/AmmAWMtn1fENA4ZF/GfPLqYNGLYrf9b8AwPDuwzMX7Uuz3utEMSzEqjcc6xUD5Dzh1veGBAeeQqgT7+eA/JXrcv0WB/vT/JnzX8VcMm2r1DtouNZtOiYPv0kgSZ/1vx0d//oQX3Pyl+1ruocYFfCPP62c3OI+7kBw8Re/c47f8+RXvmz5qe579tzaP8++avmPwpouxLmuUz5XwZ79rmoR5/Br8ZOmy3/DN1F53HsLuTPmr+EatmZvq7j/j27Ds5ftS5H9vlEfv/udp7H3ufkz5p/UH5PDo/i9D4+O8o4NH/Vug3A60PffP5ftCBagjBFKIpi1DRtg6IovuRVbyhF+CQkC+yGoiijW5Brci2/9LqfEfv/XxEaolLvMsz6ws9U/3h45+fdPd/5eXdPvFhuVVVHXZz2YJVy4CvlhYsRAeXvBF7KLyuOHvrm8+95T2KXqp4c+ubz31RVWF9g6JvPe3NM7raVQ998/vSYRaJPwS5VLR/65vOnJWPcpaonhr75/Ode7T/YpaplV9w9N8ur7ZxLFt7ztPv8wKhR9yEseu/U4MU9etdNQ998fnpt8/Oak4YQKHu6blS5cAC6YdYX9lAtzOWtPbsi3tqzKyJQr9e+mZ48D69gbAjiGQgE3v/FutkACzavi149ecbrgGbvEXmFcd8vbpsxrZbPWxFOwIq9R+Rlxn2/bKb6xffUsukqQ0PKAff3cNA9R0dIcKXnuRtHTp1Uxnbv/fnWI4cmju3e54tfT50wuoL0ToSA2n1fzeNYKT1xPGBir347Nh3eN3pir347jlac6or4PbodsF21HLu3cCVUE4jKWo4rAcfRwWed1+WXo8uAqxD2brURmNoIzn6EyUxDBCzgyAUxGf0++WoxQhnRomh0wsvTbiAceiMRasoIRLjVemM21ZfwUlGUBbL/Unm+HLFNzKqlbZMy8fqCX375JXDFihVnffXVV5GVlZW6wMBA16hRo0pvv/32fT169PD0um5qtt8a/Rpo39AYPmWJbaB9Q9lifVpLX7LL1rW2c+fONURFRX1fW5/4+PjRDofjNB80vV6vZWVl2eubm9ecfMpqXMtz1LvGDYzRJpl4fZhXq4zRmOu+ZuJF07RmFUSIigh5HIFwT8hpoM8cYEEd1xZ4XkMQungf5rEoOzt7q2ed93kTnu0lxL+I29fsRe82dY0hlrbue3v3q699Q2PUdb2uMWprX9faNTRGY5+7vrWtbwxERMfXEfZG7vRKrwHRPvTTgGhfniM7O3trcep0HaAVp04PK06dbihOnR6Y/dZb9a6x53PXtZbFqdN1xanTg95eu2Zbcer0cDmGsTh1enhx6vTQ4tTpXYpTp4cUp04PLk6dHlicOl0v+yjeYzRUaptXS35/vq5lLfdf5Mu9m5IlpYYhpSaiDbiJXBnCAXJtHd19gVvo7UYU7Zce6jenaWoLlCyMD40ICRzUMzTk3d3Fx64ff1a3z8vKK38/YO/2riULVz5MTbmJHggsTp2un7V606j1BUVdNECBLlfE9Dp/TcIl8/bt2xFdsnDlX6k2lKwq0WEh9xYdP0XP0OD0koXxL/QYdElEycL4JKozhHRHhP/oDnSfEBA4qOiYvRyg6Lj9cHSYIQAI+P2W1/QlW15z4bUFGh8QFFby5cpD8rkOAPoJAYFRJV+uLJVzD7gEJbjky5XurYljwrbVAVRvCw9wulzJ+1MpWRjvXju3D129pWfM7yJLFsZfIfsMQ8hE3etSHrU4q8PG6IKmyZjW0bpxvlcDSzzOI7V20MrBGWP82GYoWRivl5/DgLMQ7idneR33A4IL771+P7C/W9pa3rv18m1A5UFn5S0IeZIDYbvjKQup/Ono8YtH9e6au/3Q0dixfaI+OWSzRwGVekdFACIof5WhZPTSt+IqnS6de26/nCi/qVva2puC9Nkc+tvUSxE2OUcQMkZ35pDibSOuX3Vdwk1fAHPPe+6//9aka42anb3191teuxgvOcv2EX/86OIda69BEJqLAOfWEVM+GL8j63Ik8do07sbPLsl7Y1zU4iwXeNhEpSla1OKscB/XVkHImc6mpoLGW2nTHxjR88hP3ai2P8v2WJtQQF+yMN6TULnLSTnWGqo1tpUexzVK/74jepYsXDkPyItanLXFl+fwFU0hTAUIK9AmOes2lCJc07RSRVHWyHZQk0j5UQ2fjB/rQ8nCeAMyeFjXIVeElyyMv8F9PrjnkL4lC1eukO3eHhHW45ySL1d+ilAIhHgVd51bBvQ2QsO3X5YdiOBj7rqSqn9s8XLeA7BRVa84/57FdYbP2L2YlwAURdG2HCi+3F2/UVWvP++exfM921amKb2pxRr9hZf+eX7Ubbcl1XZ/YZe0NgQRfwg87NCys7O/i1qc5dYqVkVsrFBVR9TirEOkKUQtzjoAUCnqqhQ4mqpqbqLUVEQtztLkGFX2UfVho6peMGXKlCvk+g7zvCb/QLpQk1iFyrpYBHMQ5FUCPY5DAGNwxYlg4DwE19eiaAphmgXMURQlD8E9rdcaEcVSazhFuLtNu6JkYXwo4l/4XHn+DOJfvEbpc/a4biULV86q5RolC+NHUM321yjBF96gL1kY38OjjpKF8eFU/yO7tVh6w4jrg0oWxg8G9N3T1n6leWi0kMaPOoWKX1Omz6PaxSJsSPeYfiULV2Z61FGyMP6bi/XBQ0u+XGlHbBWKgeKzD/yvD0J7VQIUO/RBToRJx21AxoHe5w6L2P3JQx7PZ/c+jlqc5ZAvwpAW+AqaBa0Oa3QvxQUOy0QdQg41aOODF6Q+vu7k4o+2FwZVOLSAYL3iumxYxKHnbo35KvT42gkOy9JMvKyyhwVfFO2wLDXJe90NhAwPHtvbYVlqlmOGjA4cMsBhWfqm+3xiQPRQh2Xpl7LPFupQx9dyjsMy8Qmq43r9CBTpEzc1alsWtTjLgdAanh7DXxC/Nb7cZ6Oqxp5775JW8WxoEsekaVqUR3rwhYqiRGiaFtdQx46IkoXx3RDaA+/SE8Hmu7UKe6jmECLdxxG2w+GIf2Vv7gGEsNaTyFSVUd++20PeOwAIME0cVonIhuFJyByA84Kd63oCOYDjq3nX7E358KseuYWHjeVOly44QOeadF6M8++/G/QecDHVTqll9pDwckS2Dbez6jXALV+fd82r477OngDY3ZzLRrG9qMoOslFVY0fOX/QyacryqMVZarGqPhy1OKuhMC4+w2GZ6A6sh8MycR4Qfl7w6L4Oy9JnEV7ubs/32o5xWCYeRW6/xuv7DXZYlv7bfe7+7BMZeK6iKKsPHK2Y1SsicFVQgDJikP2LHg7L0qcRAc8GISJK2ICC8YPDC0I/c7gqHJoOoNyhKQeOln8d0zMk85vAmHN7VRZsxMuHLYBKt/8eCGvuUwqagthRFAGnSvT94npX/pCNJOS7QyYOHHdi7d2IRJTz8c2+KAARd74cuAIR4HAw0MVhmVhATWL1Yxfj7YGS6HZKNIUwrVYUJVbTtFxEcLhOlea6ZGF8MCK9tJsAGaiOwLgTYYT4PbBHsu6QpiRELc56prb7bVTVsbWl9ZGcwwV1zcPb96o+q1TPtlHA+4ryEtJMotzp4njXvqVjXvrgtJRDG1V1+ug7H/4XVMukuqWtPZydfWtl1OKs1gro/3fvCvmCDEJEcBgly2iqbXPOA4450bsQvpbHqOkB731+Qt6vG9D95+ALX+3m2PcR1ULsAUD3n58eBzAiMOlz9j8zbgJQcMBVbEBsPT5FiCUK9YmbjgO48oYG/GwLvH7wWYHZP+6vnHbuwKB3i20VRt15R3aX/NL3uG7gkbeBY7px+VWOsN+p6h8H3/i8iSTlPn3iprsBvlfVK8+58R9p7jZ7VPW2kQmPvenKG6oAQUeLok/qBhzZA6A778h+anJHVUU3Lr/m9i9JeU2fuOkxr7WNoGbY5gnArb879tpwuU44LBM3yGeurRTpEze1S/C++tBQdIEBmlccb6l5qzMdeG19OhgqEBEm1yII0cGOrqGoBTW0hWVlZTf50KfZMilfUJn5uycclokjqUmARiK2iNsR8qbn5PEhwKVP3HQnwC5VvXLojU9X/QG48oYGUh27uxvixYsE0J135Bqkx3zFkUCHbsCRPKpDeBwHKnTj8sX3mqRo+sRNg1x5Q4MLfhm7tV/PT3cghMjTgbNdeUMHyPM+G18MUoIDBkYHXPQD31gHhCBkKq9P6PbyEETo4HBX3lCQxPKKnt17uvIWfC7nuw4IubxHr+GuvAXfIrnnq6ODe7nyFpxEcFmVk3qmBSCC+/8/e2ce3lSV/vHPTdMltE1Li7RsCkEsiAoWUCyKWoHouBRlKerotKLgwizaEVJ/juKo04BWxxEZQWuijgOxoFx11FqsK4q2gDtUpaAglK20YQk0ae7vj3PTpnta0gW43+e5z93OPefcm9zvfc/7vud9AUqoLyXVWiK9xUkK9ckKb3HS54ghdglQohtOqW5M6Xr1edbif7JccuX+hZeo/VyAkE77IT4Ck/z24z32cbupIyo89nELqT9kbXJ9StSUKI993Fhgmz5jTVD1TK1FF9gqSdK9QH4gZKPOmwtq+INgQyWhxV3dj2NBQ2uhLMvnN1e2qYnFAUzIbRLq8CuOpoPg+7YTEVKPj4TeADboM9ZU+NflLU5KAH6nbr8I9LyoV/8kb/Hcb6kjowjqZzvxrQGuRI0xdFbMG6cC+TQIeOYtTvKRFN7ipB1Ar7HxzymKpDyihLBHCVWqvOEcqjEo33h7KN/UGBT9vn19Z8T3/uEwwIER7qMIr+ZdW34876ZBZ7xzL7BLOkJFWIXucOheXc2G/TPeuuiURb7wIo8Brm+rJi9J6bXEp3d0fbB77luTEh8eBxzVjSmteadWApYU3ZhS3zCwEbzFST6PeR9ZOQELwjP7d4iPTG9vcdIG/MgK2AwL0WesOUimhD5jzXst/KahCB2bj6gmI4bD4Qi9ZBz1w6/Urs9wremHGH28jEjgETS0OpRTFOUxSZJuUyfebkb84Xx+RbGIcfUkhBPbPOX4Top5IqJRrKTzzjvvyJdffjm8qcIq+ZzaJ/LqGI994bw/XNh7g8c+rvBSXcxwVEmExsHw3/Xb/k2fsaZezB9vcVIvb3GSGfFC+ZZIxEuEJ9K7VQmldGfFkHMj+v3ygjdc8XrDFa8SSggSPaizIPm2OTDC3QNhBTzi3B/ikXq6d+Kvx/Oil2oIxUsYwMGh7holjGqvUtXDras5Va2n1k3At7139/DK+N4/LESki3oeNWuMIXJPBGLOZoISQcLRvt6Eo329hjOPPs+BcPdTap/uAvSnVvyv34E491Oo/lhnm/59xoFo96dAKNUm/dhLYgdVVd+9BaCq2vQrDfMB+pYRjY5xYIT7NuA94O6YsLKd3uKkOER0g9GILNELgahxvZ4J8RbPzVGf/1DgZ92Y0kZ54vQZa9zqbyemlQgiC8gSvkYQ7NjWS7YdgeaV8yUaOBeh8J6EIKVKBFPPU7p5rO8uQCNdS1egKeuUwWA4pChKucc+rjciqcJZ54YOPc1jX/iZun9g4JH1UcApz888/d/Ar+si0/pcdOClC/QZaw601J63OKmntzjpQuqTUBywTtEp33mMyvfueO/PNZHKYCRGA7hOr7kKOBQV/ZPRHee9CDWgWoOlwm/794jsyTVAzbYtl5we09Oeg7/lU0eNoqs1IKxXwhkP7P343cc+SEub3Ciukg87t8k3n5e84D0D7bfIAAAgAElEQVSQiAkrk33HP/xGTksa9OpU/7JV1aaIDWvnfHn+xTl3ItLL2wH39l/GD4mJ25KDOm/t5x+ufX7k+YtvVfvi+bbkNseYix67BvGBv4jGk3WbW35AGDOuAf5ZVW36jREUIojqqZiwssPqb5Cw5eC4T+PifjmidvV/QB9vcdImRBqnb/2WHbVD3m6ENim/Fb+ccicyVKmhD+IlHa4ey0P44Pj752wn9t4m61C6Q7JERcFjHxcXH6UfkhgT+s73v7muNJ8d+53k/PFMj33cLoT+5FvgO6e+9+G+7k3zgO/1GWsqPhdfw9pQHE5ZfrQhKalf62TqhyjuDWxQdMq3nmil1B3v3VITpQxUSWg0ImJoCeAA7gV+jgkrGwXw4RdySVpaWgDB+aUXY8LKXvft7d0lPxQTVtaCi4lETFiZGsBQbr5YGxETVnbEdViujgkr+1Jt43WAPeXy/JiwB2v7U1khH4oJK6vVAR06KB8V/ZGICStrQxA3iZiwsiXAkqpqUwjieU4E7gPyq6pNXwKFjOC9He+cUzVmzIMPgTRfN6Z0sLc4KQrxXz4LkVTjcnWt9xYn+cjqOwBvcdLZ1DlcHgYO6caUdqqCvEviMXUXqATUm7ofbLjfUo2aulot/jlCh3IBdR7MA8yVT/bw2B/biD9ZCfLaSZ2viL9lydVWv5Nm+q1Xt0eow67baeBlfTn604Gy8qfP2w5sD838jLfuOfOldZFpszkkXwrs8PVlsyyXnJWe80lzbYbrDoR4i5MmURcffRTCAvaVgrLO20MpqT7F+4MnRjlDJaFkhIK3GMEGfwN+igkra+BoKHULyfJ4Q0xYWQ1CSvsCeKSq2hQNXIwYzbwybsL9p1dVZy0HqKo2DYoZU7bFr3wtvMVJvanLhejzJVwG9YfQ3uIkDw3IanyvvkO8xXMLgZd1Y0pfCub9dXo8pq6Gxz4uHBHj20dEEoJ8vkNkQFmGkBr21F6UKc3RZ6xpMsTwe6871k+q+tdN1CeF8xC+LdFNLKEe+7iDE6QePTz2hT9Qn7gk6vyhfIrGiFQparDHvnCH/zHqTO0vn3Z0wykIItiOSEC4Hdi+OubOV668Nj3Z7z4Ufcaa3HJZvl4/rXkrirc4SYrW3x3uLU76MzAeGJXaO6w/4su8TkFZVZ3gfak6wTsIifGI3GiHECb494F/AJtiwsoa6TQaoltIlicAYsLKDgBvqQsFH+V9PfbiR98D0oHPqqpNRxHW9CLgg5iwst8AdGNKdyN+M3WamTRTN6a0XqA71c0hnAa6vo0Hrlg2Nj7vMTog7Emnx2PqBvBJQq+p610tSTDe4iRdWKj0iLc4SWpqLO7WRXj1GWv8JasWoVpBoj+PvuHDS5zP30B90vJS503tM8se+TJ6+vKLnS9c7n9On7GmRiWac9aKYdesRm3JcsDTIPSSS+ctTroGIeJffkH8c/0R5L3SG6Lc/5krY+W5Y595A/FVzkAojD9CSEP3xISVBf3P2QI0KasVHDncyx0TVvYCSHmIj2QSYrrJZIR+ah91RPVhTFjZnubqUv/3vv9erXV1jywf1I0pbdbidywIBjGdB0ySJCkOQVKx0HI8pq6EbvjeEITytDYImeov4z8fyD9AWYhrzRAPcKe3OMmXVaVEXf8ijCCBQ7WCVByS5Wp9xprvArnmoCjbKEjZsUD9Cvp0DZdPTAgdAfwJYWG7+v29c1++aFL254hntXjooeXhCD+i/wJ3xISVBbU/bYEmZbUNMWFlCiKJwCZgcVW1SYf47VOBm4HnVOtgEUBVtWkEYlLyvsZD785BMIjJgRjOVanpniYgvJK7JTEdGuJBquE0JOFFrEhUIFEFShUSlUhUKhL70bFfkaggRJw3/BxySH9INxwxDv8D8C8gPCV+cai3eO4/qCOsX7ujlcMHb3HS9FE9zx6IcKZzAe8ATxTuuj/2ymtmTKiqNg0Dbr/A/dA5wLWADfjDFx/f/05aWtrxnPFFgwqVbL5Wlyerqk16hCogdc6fBx5FxLnqC0RXVZvKEfrSHeq6dtsY+ydDVbUpAdgTbAJrTzymVHWzRFEUZwfEY+pQeHsoXoTeJKaFpV+D/VjX6TX9oaYY8VWxAsXRX4f22no45eP48K1HEcObpxES2DqE9fJHxHy7n4HyziIsb3GSERhuiryql7d47pP4WReBPzjdfQ/3NXybqhtT+jNAVbUprJfu66eqqu/7ADFNJ2/dZ3f/MGnibVfX1Ro8a5aGdqNDhrCqLvBL4MsJl8pTY8LE9KeqalMEwmG2j7r0VdfjgL5Dz142CGHNWwrcH8w+tUdimo4IizBGHbbtV+fNHRdQmX1zW69TrR4XIcTfZwDTgRHuT8N+2hlxYIj7DeDhmLAyr7c4qS9CqhqJ0MfMBIYgLBu+SZY/mSKv7uUtnjte3d/ZXtLyFiedNyjymnhv8dzHqbMuxgEb48K2RiG+cIUIHdhW3ZjSK3+S5ZIzL/vXz1XVplMR0u3MvgM+j0RkXF4VE1ZW7TosH5eTsptBZ+ikOryNzh7CxoSVHUFMXt/a1PkPPxEe7FXVpkYhj48VbSYmRVFub3isu2ffDQZUq8fb6kJVtakXcElEj32LgeVAfFW16UNG8D5CqnpLHdsD4C1OiqFuouWQuLAtUUCOuh/lLU7ajDDDNswiGzoxIaqft3huOY2zzAIs6RX2sxHhubyYOgLylshySdr4ND8lmERVtUl3SuIfjFXVd7+B+PL9B0hd//ndL6elpb0a5MfWLdAZL/TJrPfy/58HC+0Zyl2H0CkFHIPpRERMWNleYMWH38iWpEH5o6uqTf0R4SguQ5jVpapq0weIaAVFMWPKtlKXkpwSWZ6cNj5tHNQOvQajTvKkfsYL95q9d666LGGhueFxxETVc4sFAVmb66sqko9Rd38eeHpBAmJi5/UxYWWHxGFtqKah+6A9QzkJEYPpXIRLvW/e3AktMbWGmLCy7YjJjC+rou3pCKKaCORUVZsOo5KUWNdmSkI3ptRJCx71h2XZrRtT2kRCyKadE6uqTfFAypDhKf2qqu9egxhW+rKPpBd/Ou/faWlpeW2+SQ0aOgntGcrVKrf9gsV1VbKAbglVtP1JXZaqRDUMQVSTgX+OveTvUVXVdz+LIKsPY8LKdrW1HUVR5ldVmyRDZHZYVbXpJuBCdRkAfOGtCfUiZqB/ERNWdhAkJSasrFiTjgKC5ivVhWjPUM4IxCmKslVRlC3Ac36WukDraDUFuBrz2zdRuFuE220vVKL6QV2eqao26X746uZvky94ahPCa3pJVbXJFw+nURjes0edaaqqvvuVJs71BFLOHfuv3oiJnZ8iLCRfx4SVeT7cJJeclWTryMQRJyxOZp1Rd0B7hnL3AcmSJPVExO4uRugvArLMBZICXLX2mRRFWaruz6WJOOHHK2LCyrzOStkVE1b2T4QXbghiuNWLJsLw7t09fFR87x/eoXGY3oNA9mfvP+xIS5scSBp1TQo4+XBc/uZtzsQrSdIUdTiHJEmXIRyzVqjSUyDXzwIGK4oyT93PB3IaSk1q1pRpiqKUSZK0wFe+ibo6JBNvG9DeNtpyXZsznrbjeEDZY1vt6bHhpHqWL7zwQt9bbrmlozzou+Wz7NBMvMB17blOvTagTLsI3dV+RNSCQOoNeibeQJb2ttGW69qT8bStx1t7dtqz1J5lMJ4lAWbibVcWBaVzfJaSEZkg4lTpSYMGDScJuiK9S8NkfY1SgKvK8fWKoqxQRL65Er8EmBo0aDjB0RXE9CrCmdCHplKANySrfDSXBA0aThoEI7pAm6C0kALcL034UkmSZkmSBCL+S6WiKBoxadBwkqDTiQma90lS6qcJX9p5PdKgQUN3wnGbQliDBg0nLjRi0qBBQ7eDRkwaNGjodtCISYMGDd0OGjFp0KCh20EjJg0aNHQ7aMSkQYOGbgeNmDRo0NDtoBGTBg0auh00YtKgQUO3g0ZMGjRo6HbQiEmDBg3dDhoxadCgodtBIyYNGjR0O2jEpEGDhm4HjZg0aNDQ7aARkwYNGrodNGLSoEFDt0OXhNYNMEV4LDAdkYTApIXa1aDh5EGnS0x+KcJXK4qyAshupmi+oihL1fjgEzuvhxo0aOhqtDlF+DE3GECKcDWDymxFUaYFUNcsdbdfampqVFFRUW1yzEsvvXTMBx98UBz0m/BDamrqKP82O+K61so2d74txxsea7ivPUvtWTZTNgr4qA11JSqKMrS1urtiKBcL7PPbrwBMgP9wzgS1BBULoEpX9aAO75aqZedPnz79rvfff/8S3/mnn376UFFR0SUNrwsmlixZsse/zY64btOmTa6hQ5v/LXfu3Bnep0+fYzre8FjD/d9++y2iX79+gXS33Wiuv8G8rrWy3eRZ/kjdB7dd6Iz/5ZIlS/YUFRVFKYrSZPmm6pIkaX4gdXeJjikA+MhoNYAkSYWSJK1vLbdcZGRkwyy/HY72ttmW6+Lj4xXg4ubOq3/6RufbcrzhsYb76ovUbB+Cgeb6G8zrWit7ojzLzvhfqmV7BbsP0E1ThKv7/scqgeTWKo6Ojq46tq61He1tsy3XhYSE1LSnDQ0nLzrjf9la2WN5H7trivDVqMM5FQ2HegEhOjp6T9u7p0GDhq5Gd00RXilJkkNVboNQjrc5RXjPnj33BqHLGjRo6GR05xThjZTdGjRoODnQXZXfGlrA6tWrmT17NsnJyTz33HPExsYCsGLFCnJycmqPzZs3j7KyMhYsWIDJZKrdz84WrmPFxcVMnDiRCRMmUFZW1uh8WVkZOTk57N+/v/Z8ZWUls2fPpqKigsrKSiZMmEBycp36b+lS4QcbFxcHQEVFBbNmNTYwrVixgtjYWCorKzGZTPXqAKisrGTQoEGYTHUj+vT0dObOnRvEJxk8tHY/vjIgnonJZGLChAmNymgQ0IjpOMSECROYN28ehYWFtaQEYDKZyM/Pr32ZJ06cyLp162pfgPT0dAoLC5k6dSoAU6dOpWfPnmzZsgWTyVRb3nceIDk5mbKyMkwmU6PrfeSxf/9+ANavX09lZWUteZSVlbFkyZJG/S8rK6OwsLD23LRp08jPz69XpqSkhC1bttQjXf9+tYa2lj+WegO5n/Xr19cr4/sgaGga2ly54xSzZs1i9erVVFbWGTl9BNIWxMXFUVbWtPrOJxH5t+EPn9Tkv19cXOc36COzhli9enU9QgXx4vpjwoQJtWXWr18f8H0tXbqUhQsXNimxHAtaqjeQ+1m9ejWDBw9usYyGOnTVXLlkYHRz89+0eXKBYfr06bz66qu1Q6WGL0dr8BFSUy9bWVkZlZWVJCcn1ztfUVHB+vXrKSkpobCwkHXr6hx7J0yYwJIlSxg8eDATJkxg2rRpTUoFlZWVxMfH1+77yLE5Mlm9enWLQ7jKykqWLl1KbGws06dPb/U5rF+/npycHMaMGcPmzZuZN29ek8QXaL2B3E9sbCybN2+u3a+oqKCioqLFfp7M6HRi8k03AVpyyc9XFGWiWj4f1btbQ33Mnj2badOmMWvWrICHLmVlZbWSVkVFRb2XxXd+xYoVLFmyhAULFjS6Pi4urh5ZNXxZ8/Pza9uYPXs28+bNa1LHFChWr17dorQ0b948Bg8e3CbdU3JyMvn5+SxcuJDBgwc3WX976m0J06dP57bbbqvdb04K1SDQ6UM51SJX2Nx5lbgq/cq3OF/uZEZycjKxsbFtGhL4lK5Tp05tkjBMJhNTp04lPz+/lnSaG+oB9cjL1w+TycSsWbPYvHlzkzqmhmTmUwY3BX+dWVOYPXt2rWTTFixcuBCgWeJpS72B3E9sbCwLFixg9erVtUPu0aNHt6nPJxO6o/I7oHlyapnaSbzDhg07FYiUZbnEr8iwBvsdgfa2EfB148aN69HcudmzZ3Pbbbc1UrYeK2JjY1vV8fjrpyorKykrK6OioqJ2+FZZWdnkyzd9+nTmzZtXu+8bMjaFkpKSemUbwmQyMXfu3FoSqaysZNasWS0O5/xJqTm9XFvqDfR+ysrKanV2JpOp2T5WVFSM+uSTT471f9vh/0tgGEAL5Zuq662AalYUpdMXBJnMbebcXMRQzrdfiNAztVbn/FWrVpX4H2u43xFLe9toy3X79u07oLSAqVOnNjq2efNmZerUqUpycrJSWFhYb3/dunUtls/Pz1fy8/OVJUuW1Jbfv3+/MmvWLCU5OVnZvHlzvbYLCwuVdevW1V7nWxYsWKDs37+/yT4XFhbWW3xITk6ud03D/UDga7spbN68WcnPz1cKCwuVqVOnKkuWLAlKvYHcz4IFC5TCwsJA2vxQOQ7+l6tWrSoRFBJ4XcD8QOru0Je22UZbJqapwAK//XxgagB1nrTEpOGEw4fKcfC/7Ehi6o7uAkGZJ6dBg4bjF11llZsIxKqhTHyhTYI6T06DBg3HL7piEu9qhFTU8Lg2T06DBg2A5vmtQYOGbgiNmDRo0NDtoBGTBg0auh26o4OlhgY4fPjwkbi4uGYzV1RUVIxq6nxbjjc81tp+R6C9bbTlutbKdpNn+WOrN3Ki41j9JbrLwgnsx9Ra2ebOt+V4a89Oe5bas2yqLB3kx6RJTCcJjAZrFPBXYO1Ly1pN66VBQ5dC0zGdBDAarMnAOsTcpn8+9MAvZxgNVm0GqYZuC42YTmB4vQpGgzULeBd4wOmypANnnXdedAUgGw1Wh9FgPb1re6lBQ2NoxHSCwmiwJj760C9DgCnA+U6XxQHgdFk8v7s6fi9wBvA1sNZosC6q2OfWhvUaug00YjoBYTRYLwfWDxwUcQgY73RZtjQs43RZDjldln8AQwG35d6ys4wG63yjwRrd2f3VoKEhNGI6gWA0WMONBusTwHPADTdlJO5wuiyelq5xuix7nS7L3fMfHvgDIhHpj0aD9S632yt1Rp81aGgKGjGdIDAarEnA58AgYKTTZfmwLdf37Rde7XRZbgKuAK7+6182DzcarOlGg1X7j2jodGh/uuMcRoNVevftinjgU0Rs9OucLsu+9tbndFm+crosl9+cmfgLcC/wqUp6GjR0GjRiOo5hNFhjgeWr36tIAC5xuizPOl0WJRh1jxodfQA4D3gF+HRl/p4Eo8EaEoy6NWhoDRoxHacwGqzjgQ3Ankespo1Ol+X7YLfhdFm8TpflGeD8b746GAt8oklPGjoDGjEdZzAarAZVwb0c+JPTZZkTEaELipTUHJwuS9mDDw8sBf4LrDEarFma9KShI6ER03EEo8F6PkJK6guc7XRZ3uystnU6CafLsgg4H7ga+FiTnjR0FDRiOg5QXe2VjAZrDvAGwoN7xrEouI8FTpdlM5AKLEOTnjR0ELqEmCRJSvaL6d1SualqjPCTFkaDNfm+uWXDEPPcznG6LK92dZ9U3ZNPeroGIT2d0cXd0hAEvPDCC327ug/QBcSkEk02ajLLFsrFAumtlTtRYTRYQ40G64PAu+Yr4sqBa50uy66u7pc/VOnpUoS+6zOjwXqPJj0d33jjjTf6dHUfoBumCPfDaKC4g7vTLWE0WIcDa4GxwLkTzXEVx+IGYNbbJbPenmzW2y1mvX1M0DpKrfT0NEJ6SkNITwnBbEPDyQdJDd7UuY2KYVysoigLmzk/QVGU1ZIkzQXKlABThOfk5EQCG/2KDGuw3xFobxuNrqupUViZvyfx/cL9CWnX9vrtiivj9kqSFEgbjevyKOzc6Bn+40fVzl+/csfqQiSlzzC9c/s37tjep+t1yddFlPYZqne1UEdr+43g9Sr89+VdfdeVHOyZ/bdTf+zdO8zdUvlA7qMDrmvzs2zH8WN+lkFAu9qYPHnyqFWrVgUaRXTY5MmTe7RQvlEfJk+e/JaiKPNbrbmjI+k1tdByJl4TakpwRLrwVrPw+iLjHc+RAqMjcoZER+R8Fh2RUxQdkTOwLW34zk8KsRkmhdiumRRis00Kse1JP+3FQ5NCbPdPCrGdNSnEJqllIu7//bJfJ4XYdkwKsb0+KcQ2oqk2juVZRkfkzIuOyPk5OiLntK54lsdS9mSPYEkLESmbaqOl8idaJt5kIFmSpKnAGGCMJEmmVq45rqEqjj8GHMAEp8uyNdBrzXp7z+/ePRJn1ttXAuXA3QiXglHXPxWzscCT8UiBJ+O7Ak+GAlDgyTgyeqphN2LC7sfAu2a9PX/3z56IYN2P02VZADwNfGQ0WAcHq14NJw+6XQwexW/YJknSGKBYOYEz8RoN1n7Ae8D9TpclL5BrzHq7hPAl+iNwXtkXbi/wJjC7wJOx11dOluVm6yjwZLiAJ816+1LgjrceOTh5xTz7cuChAk/GMQ8znC7LU0aD9SjwodFgneB0WUqPtU4NJw+6yio3EZjo7wogSdI61RLn208GJgDpJ6rEZDRY4xCk9O9ASElVYl8OfAE8DDwP9L3mwejNBZ4Muz8pBYoCT8ahAk/G4zc+E/MtQtL6yKy3/2fvVk94W+tqCKfL8izwAFBkNFjPOtb6NJw86BKrnKIo0xRFmagIC53v+ChFUSr99terx6adiBKTy1WjA/4HvAM0aQTwh1lvvxT4BHgSeBw4t8CT4SjwZBwKRn/CIyVvgSdjAXA6sFF+4OBQs97+ollvP6bQu06XxYaIUrDaaLCeG4y+aggckiTN7+o+tAfdUcd0wsNosIblLtg2GCgF7m3JFcCst49bYXGegQj+9ixwVoEn49UCT4a3I/pW4MlwFngyHr3xGeN3QBnwuVlvf/FYJCiny/Jf4C7gXaPBGlR3BQ2t4sGu7kB7oBFTJ0MNvGbT6SQFuLU5UjLr7aPNevs7wCtDxoVVAMMKPBn/KfBk1HRGPyOidTUFnoyHEBLUT6oE9YpZbx/WnvqcLstK4Fbgf0aDdVww+6rhxINGTJ0Io8EqIYZip94zd8DmpsLemvX2EWa9XQZWIRTaSSOujthb4Mloq09QUFDgyagq8GQ8cuNi47fAdwgd1HKz3t5mnZE66fgmYJXRYL0kyF3VcAJBI6bOxf8BlwBXNwxVYtbbk8x6+6tAAfABMKTAk7G4wJNxtPO72RgRUTpvgScjB+Fnth5YbdbbV5j19hFtqcfpshQA04FXjQbrpA7o6gmL41Vf1B5oxNRJMBqstwOZwOVOl6VWyW/W23Vmvf3PwBrECz+4wJPxT9Wc3+1Q4Mk4WODJWIjwg/oM4Qf1ullvTw60DqfL8gFwLfAfo8F6VQd19UTEcakvag80YuoEGA3WacDfgElOl2Wn77hZb++DsMpdD4wt8GRYg2Vl62iobgZPICSoD4E3zXr7m4HOxXO6LGuAq4A8o8E6o+N6quF4hEZMHQyjwToBeAa4Up2ND0DpR0djEX5DXwAXFXgyfu6iLh4TCjwZrgJPxlMICepdYJVZb3/ErLe3GmXA6bJ8CUwCrEaD9dGams6ft6mh/di9e3cogCRJicGuu9t5fp9IUE3jy4CpTpflKwCz3h4JPBEZJw0AUgs8GWvaU3eWziEBvYCocxeGRWTpHOcDkerSA4gceIO+d9a1Dovf8XDgvYtWHLPvZCMUeDKOAM+Y9fZ84FWEBHVjgSdjf0vXOV2Wr9Xn9OqCR389PeNGa4zTZakKegc1BB2vvPKKL0TKA8CdwaxbI6YOgtFgHYqIOHmr02X5CMCst49CxM3+Iv0J4w/pv782YFLK0jn0wEjgQuAidR0KODc+4U5AzE07pC6HgUOHd3gjgJ7qsd8ABcj+YtbRsz+Z6sgCXsj1prdIHG1FgSdjt1lvn4hwGi026+3XFngyvm3pGqfLssdosE7qdUroduBLo8Ga5nRZNgWzXxqCB0mSXID/3Mo7JEm6AziiKIohGG1oxNQBMBqsAxHDmvucLousDmvuBe4B/lTgyVguy3JJS3Vk6RxRiHhMF0YnSWcAFcAviPxxK4G7c73pvwLIslySlpZ2XsM6ZFkumVeUNq/B4SdefOS1jd884D4XKMvSORzA0+NfD9ocXlTXhrvNensJUGTW2+8q8GS0GHnT6bK4ZVne9slHVYsRMZ1ucbosbwWtUxqCCRPweGho6Ay3261DfAhfB/4arAY0YgoyjAbrEGA18LjTZbGZ9fZTgZcACRhd4Mn4tanrsnSOeIQrwYXqMgyhg/q031X6XZtK3ecFS7qJPTvkUK73ut9n6RyJwGxg9QbL0ciPr3WkAW/letOD4sRZ4Ml4xay3/wC8ZtbbRwP3FXgyWktZ/oLRYP0BWGE0WJ8FHg1WrjwNwYGiKDslSXJ6PB6fjjoCcCqKUh6sNjTldxBhNFjPRPggPeJ0WZ426+3pQAlCekptipSydI7TsnSORcBPCHeCXYjQJb1yvekX5XrTs3tfGFIV7CEXQK43vTzXm/4QcFrCpSF7ESGPf87SObKqq5SghMgt8GRsQISvORfhWtCrtWucLstaRLLNK4F8o8EaFYy+aAgqeo8fP36Puv0sENSopRoxBQlGg3Uk8D5gucCdmG/W218E/g78TnUDqCeFHCzzRmTpHHaE79JB4Mxcb/pVud50a643/dNcb/qRzup7rje9uq9ZX5HrTR+LiLM+sviOo2dn6RzPZukcZx5r/WrUgyuAdQi9U6uTeZ0uyw6EBFmFiCd+QkaYOF6hKMqUu++++1d1+y5FUaYEs36NmIIAo8F6HsJj+48XuBMPAd8jFM7JBZ6MerqkLJ1jdJbOsfKbB6uTEFLS4FxvuiXXmx40MfhYkOtN/zLXm37TqKfCvwN2Au9n6Rzv7P2yJlq1BLYLBZ4MT4EnYx4wD3jPrLff1No1TpflKGJ+3RLgc9X1QsNJAE3HdIz45uuDUcBbPRR91ghPr3TgHOD6Ak/Gx74y6gt9MXAfQnf02HlLwgdNuX7yo13S6QAQcYrkyfWmP5SlcywAbiizeZ4BNmTpHLmAI9ebXt2eegs8Ga+a9faNwOuq3umvLc0DVPVLzxgN1u+A5UaD9THgSU3vdGLjpJSYgjXnyGiwprfiS6MAACAASURBVC7+12+D+9dEvTjC0ysXIQGN8JFSls4hZekcVyGmmyxFpDkanOtN/5e+h9QhYUuCjVxv+pFcb/oLYxaHfY/QQf0BYc2bl6Vz9GxPnar7wBhgCGLOXasOeqrLxVjg9wiCutRosIa1p30N3R8nq8T0IDD/WCowGqxXoPDyuca4ozWV+lTArCp6ydI5QoBpiBfZC+QAK4Nl7eoKSJJErjf9HeCdLJ1jJML1YXOWzvEy8M9cb/qWttRX4MnYb9bbr0b8Ft+Z9fYnb305tsUPpdNl+cVosF6IcL1YACQZDdaPp6WfcspNM6xnAD9pkpSAx6NgNFivB1CzODvV5UCDtf92t5kO1SXEpIbNHa0oytJmzk9VN30xv5tM39RViImwTtEh2YfV9KwZOSZq/7pfj5zvM4Nn6RypQC5wBLAA7+Z600+olyXXm/4VcHOWztEfEXe8OEvn+AB4PNeb/kWg9agGgQfMevtLwKOv3FV11vM32W8DbM25FThdlsPAQ8BDRoO1FzBh65YjFyCsodVGg7UAoe8r6u4e5JIkzVcCSWXUBhgN1gjgD3Fx+rOAO9TDBwAj0F9dRzdY+7YNah3pTpfFEcx+tRWdTkxqnO/ZNJPMUiWtSjXs7gpJkvZLkrTaP+xuV6J/+BP3hkjSo0k1Pb82KmE3nH+DYdk/HDM8WTpHEvAYcBYi7dTKYBJSXqJNB5wC9PFbegDbY+6NNuQl2uKBipnlmZ1Ggrne9O3AvCyd4xHgFmB5ls7xG/AobSBkdZ5g+uJ/rPhBfuDgDcA9Zr09G5B92V2agtNl2Qssl2X5rzfN2DgGGA6YES/kS0aD9WsESRUAG5wuS5fEtGoBxyy5+2A0WKMR79U9wPpbb++z5f6/3ThekrIVp8vyjwDrCAE8iLmL5wL/53RZukTK73RiUkQiSxPNp/42ISQlXzzwCupiAHUZzHp7+C+6A6+6dJ6rBtUY/25Uwh4u8GR48+2r9Fk6x9PADMTwYlquN71NMZRU0jkTMRG2T8NFipbOQUhgVQhLmW85DJgPvnRoELAZ0Ocl2n5FeIj/ajBHJObNtv0e8B37bWZ5ZosOju1Brjf9APBUls7xDDAVEZN8fpbO8RDwTqAE1W946GEgFeFasAD4q1lvn1vgyfistWvVIdx36pJrNFgNwHgEUb0ADDEarLsHDoqIvWmG9WVgK+KZbFWXbaoV8LiCKjX+CUHGq4ErnC7L163NLGgKTpelRpKyQbx/DkS00RucLktFMPscCLplJl6/crHAFkVRmlSytjcTb1uyjVa7FN3W4uroFfZ9p22tPqC/+54BPw5L7nGwplqRtq3w9N7xbk3/+FG63YNuDt0Z1lMK6KVXFIWaHTVnVn/j3uP+0RPt2eqJlsKlmpDeuiNStM6ti5HcuhidWxerc+tiddUhvXQDdUbdRilUau7HGgZs9B70htTs8YZ599aE1ezzhimHlD6enTUHvJXecG+lN0w5rOj1p+kPhp8fFh42MmxjSKzO07CONuw3f39ehV1FNT1/XVnTVxeG99Sp+h2nXKirUrMKt4TaNrw1Ct+9ezR+/WtH+sadGnI45WbDb70G6Zvz7Wq1bx63Iu3ZUx1aUeEZ8tv2o+V79rjD9u1xh1dUuMMqKjzhzipPaI/IEE9CQlhIdHRIZVy8vjoyKsQTGRlSExUV4omLD+0XFiaVRRtDaqKj9Z7ISJ23hSzJAT3LNma9rfe/3b2rOlR+fW9i8RcH4kecG7U/7dpe5f0HhPsTa4tteL0KrkpFf6jCqz+4zxt6uFIJPbzfG/qP5df3f+6JFd/3PDXkyIsvlPf/5uuDsX+6u//mwacbmooP1mGZeLs7MS0BFgSSJUWSpPmrVq26Ki0tbbTvmDqHbHQTZRVFUZp9S8x6+yDgdwjP4wu36Q7u2qE7ZFRQLri1etAWYArii/598hNhphv/cm2LYWbzEm0SwgJ1qbpcoouVenorlVcQupEPZ5Znbmvu+ubuo7XzDY/nJdp6AJeHnh36vPtbtw7h8JgPvNZrSdzbLT271vrQFLJ0Dh1wHWL2eTVCN/RWcxJUU22Y9XYDQo91L/AaML/Ak7GzteuaQ3Nl1WFM33stAwofs257FBiAmAAdB/Q0DY6YULb5yBb1WE+EPqYyvldo1L697q8Rkv2XgPzSsqFLJ0+e3OqzbO1/2BCSJCnRETlJCFXBdYANeMLpsvzW1H0unrL/9+/VZG6cFGJbiPDMTlTXCQi1QBVipkG5ut71Xk3mXyaF2HYDHwGPfB5afg4iHPQdTpdlRcM2Jk+ePKq5e2jqWQeqV+u2VjlVAb6kM1I3mfX2MMT8NB8Z9UQEcLOV6He/4Za89wHn3XZ0UCJi3lsUMCvXm/5+cyJzXqJtEGJY4iMjL4KECgBL3IKeK9LS0m7p4Furh5nlmYeB12RZvm/v7IqLEEOmaYC10lqly5ttux14bWZ55u5gtJfrTfcCK7J0jteAyYhcePOzdI6/A28EMsRTI3kuNOvtzyOsnN+Z9XYbwol1L7An/UljuFlvjwWqWtJJtQRVl7JNluWDTpfl5YbnG75kqqtC7D339n///+Zt+QsiBM14YPmc2T8NvPl662JEdIkPXl7ervwNvnbCEdN5LlAPrQEWAUOcLsu+pq4x6+1DBp0XOgiRaRlgP7CJ+iS0uyn/MUnK/AtCpTAbKLjAnfjFVp3zLztDDueqeqcHOkPv1C2JSVWQr1cUpUwdzsUFm6DU6JFXIIjoMkQqpf8hguWvL/BkeI0G6zUozB/piZk1piYuB+EkeT/wUlOm/7xEWxRiSsdtwECgCEFG84HN/orplrLkdgZmlme6EBLIa3mJNkPExRHfHtxyaDxgzUu0re9xreGUvNm2hJnlmbuOtS2VoF7L0jlWAdcgnoePoGT1fIso8GRUAPea9fZFiJfmYsRXv9dbjxwYgtAXGcx6+z4EYfmWPep6G1B685IYvVlvl9pLYD44XZZqYLcsy0edLsvn6uE3gXuf/pfj2/+bt2Ur4r+y/LGcX703zbDeBLzdHJn4YDRYE4AUBBGlIEjpR8DXxiCny3KwqWtVSf9vwNUxfXRHEEOpqgJPhrUt91bgyTgI5Jr19sXArQO9Rmsfb+SP3+j3XuGRlHNVvVOHGqO6yio3EYiVJGm9L+mlJEnrEARhQkxBqFTH8KbmdEztgTo0APHFfQ+QgTsKPBm7AbJ0jgjggiv0z90UptdlXu5OcCUoEU8CLyOkpHp/CkVRyEu0nYeYOjENVQQG3u0IRXNHYGZ5pkuW5cp06/Qb8hJtBsDs2ezJA0rzEm0bgNd6PhoTeqztqAS0KkvnkBEpzucjCOox4LVAQq8UeDJ+QXjQ18InzZj19nAgHiG9nKKufdvjgMzldzvPAvab9fZSxAtf6rf8fOfKY/+rnXpaxFGny7IQWGg0WE85Z2TUl998fehaYJHRYP1q8pReCTfNsA6B2jmW/kQUhyChzxFWuy+dLssBAEnKvqMpUlIjWPwfQsXwDDAk5eYeqxesvN4pSZntvg9VWn3arLcvDSfkD6M8vbM3h1SdUiEd/TYmwmp+ydF+SbA1dIlVjjqLm//xUermeoQo2SEo8GS41B+rd4Enw5Olc8QBKVk6hy/cyMhy6civX+orBg6vMVoTlIhnc73pOxvWk5do6wncGJKgOxMRpfJ5YPjM8swdHdX3zoAqSa2SZfl+dbg3EZhS+bBzeN7/2T5HxIJaObM8s00Olf5Qh3BvZOkcbyLift8JPP3DY9Wej691jAc+DUSKagg1o8wOdWkSqu7lciAJOENd36Bum+y3VuoWT7G/h0j2uR+hh6m6eFaPuMVT7Ff59n3L7a82Z1wWcLose2RZ3rf42czrVB+j1PKd1S8iPmAg/jufIeKm5wCbnC5LQPdu1tv7IUh6BuJjnlTgydin3mcgVfimS8VRp38iS+foletNr003rz7XpWa93TakJvbGct1h66+6A1+/btu3p+lajx3dcijXkcjSOcIAzvIanlHJaACwFjF2f3BV6G/79uiq3wFu/Nh9x+v+16pK7PEI6ehq4J0e1/XYduDfB4fNLM88LqaYtAUqSb0BvLFqxaqz9s3ZPx/xVf4iL9G2HTEUXDmzPDMga11DqAT1JvBmls7Rt0c/6QtgMdBD9Sh/KdebvrnFStoBNdrBXsRvXguz3q6/5sHoDcv/4nwSGIRwaekJDNy6zh2DINAYhENiDBDzbHql8VnFfgCoBL4FPpj8cFQP8xR7SMOIEk6X5QjwtizLv6z9zHkeUON0WdosdqhTeCzAzUAeMLTAk9GIJLJ0jkh1PZ064klssN0bEd3Cp3sCEfrmY+A/wJu53nSX+tzcgN2st7+soGS/Xbj37wAT9bbUQk9mUVvvoyWcdMTUI7SmhmrQ67zbIvTeexKj3aVhIYoChLx/9FDffUeq3+ofon86Kyq+NC/RdjZiPqEeMcy8FXAj0nXfPbM8c68syyXTT0BSaggpVFJmlmcWAAV5ibY7EOF9rwMK8xJtToQk9RrwVXucPHO96TtkWd71a37NGCAZMSfv8yydoxR4EcjP9aZ3qCd3gSfDI8vy0QJPxjsNz8myPDotLe13DY+//vqqkmenVV6GILBRwKVFiw4PAvaa9faPgQ+u+0e0way36/zTujtdFq/qM9QmmPX2x4CZCCPMmQWejEZRKbJ0jv59Lg/ph9C7gVAx+BTfn/ttlwO7/f3unpBmKIiP9WS1nWdV3eB/gI9yvek1KuE+kvd8/tRbb2PEDyEVNyH0qUHDSUdMA3seldgFZ/Q6chfCUuYFvAe8NcraalffSeGRVeaIqJuBG/3PA18BGcDnneld3R0xszyzBjH0+DAv0fYXRFC3KcDKFQfyY0kkD0FSX7RVklSlqHXAuiyd468IA8UfgMezdI63ESS12md8yNI5Qi94MTwkS+foh0i4EEVd8gX/7QPAljH/DgvN0jl07RkqNgWdTqLAk+Eb2m0FVsqyPHbxlP1XIuJJXVr45KHBwG6z3v4R8MHUhdERZr291sSubscipoy0tIDw9j+7wJPRyEUgS+cYhQgy+DtvNW7gfODnXG/6tLbck+ow+zLwcpbO0QeRXuxxoHeWzvFf4D+53vRvep0S5gE4oHP/qS31B4KTjphu3XXLKer6XF8oUNWd/31g+auVf7R0Zf8AisbmSIiXKgHorb+qb2xRTs7tCLE7wW8JB7aGJ/fsV5STcxvC+3szsD11bXZQTLqt+Z2oxLMWWJuXaJv77uF3vFOjp7kQUmVcXqLtdQRJfTyzPLNNU0LU0CoyIGfpHL0QupRHAEeWzuFFEI7+i9lHFcQUp0OIYYn/2rfEAAM3zK0eBhzO0jl+BbYgyGSLb/v858P1WTqH9IQy48FjmcdW4MnYhfCedsiyPHrxlP1pqET1zoKDpyOkFVQlfH/EVJDtDZa1CGuib39/gSfjLv921AnjVyGmogxCJKWYk/TH0NVzV0/d/IR0bCn7VP3qE8ATWTrHcMQH+80snaNqwNSQngA+5XwwcdIRkw7pAS8KI42mN4rG5txj38FXIL2OkIjaLlu3AUVjcyJRx/Yq2dxJ47G/j3wUVKe30G+r4hHDm10IT9qP1O1qYCChunEIq87vEYaDXkVjc341DOiRUJST8wx1hLUZKCW7TUEpA57PNbM8U7lVuoWZ5ZkPAA/kJdqSEBl3cwBTXqLtTQRJFc4sz2xThE5VGbsIWJSlcyQgXuRDwNELl0UUt8XB8uNrj1wEnIZ4kQchXDtGAYNK/nT0LASp9cjSOcyoSu5TLtSd9vG1jseor/yuHH5/aFTWtY6RCB3T9lxvepOWWFXCeQV4RZblkYun7J+CIMXJwG8Fngxna333t7CpySoygD+rbeci5me61fsM5HHUgzo1irxEm9TUqCDXm/49cF+WznE/cOGRcmWl2pesXG96bpsbbAEnDTE1TDnzlbNszGVf3PeJDj0X9Pr7rr8NYnWojjFFY3PWp67NbrOZX5Vy+iDmvA3L2fzq77MHT/+VOsJJRDzvcqA89LuqeERQuXJE0gHfuH83sCt1bXatWVg1h89qpunPZVnOuvypWbXOmkVjcyKAQe7knm/otx0uRZDVpQjv8/49bGVKUU7OQlRJJ3VtdodYEmeWZ5YCVoRvlE9vcQ/wcl6irQBBUm/PLM9s0xc315tez7eqrS+hqszdpC71oBJXKoJ4slCV3FEm3fl7PvXuQQy5+viO/7LM0w8xvOwJxGXpHF8npIYMyLrWcSNCivu5KTeIAk/GL5KUSYEno02GAzWiwxyEvvMjRJz4NS05q+Yl2sIR/z/f/Ev/bf/lFPWS8rxE25dq/78EimeWZ9b6X6nD4I9lWf6FT+il3n9QcdIQE2rKGcTL0QM4HCKZdkaGTdmVdRpPhuoYj7BwDCgam/Mxdc6R36auza7VRxSNzdEhvrZnAsMihkYPLMrJ+VzdPwr8AGxcvfer87IHT8+lTsm4C3Cmrs1WoJZsbu+IG01dm30E2CjLclVq9s3/8j9XNDbHWD2uV7Fh5XYnIiLA0qKxOYcNg6OiinJy7kaQ1YY2SlWtQp1y8zTwdF6i7RSEo+XNwHN5ibZiYG3ULZExwXLqPBbketOdT0gzyPWm104elmX5r3PsUxpNofKbXjL/Hmn5k8CosJ68hJAU/wEYN1iOhnx8rSMH9SW/6LXmE46qVuPeNJakfcH0vkHof85vzmKZl2gLi7olMjZvts1nVT6A+P/5Jn+Xq+uSBsd2If7DoxF6wzGI6S+j8xJtu339V9cbei2J8z2vWteCYOGkISZfyhnqpCaDJEVHK1LcyGtLLAeBFQBFY3MSELqAVIR5OK5obM4HiGHTMITfSwUqAdX0NRwM3XRgLrAxdW123Q8k3Xd76trsFnOpdQVS12Y7ZVk+kLo2+xGolfQGewZHvafffPB0xHBwaI/nNytFOTlPqWXOl/58RlCypgDMLM/cg/gI5OUl2owI58fzj3x8tDewMS/RVoVInb5WXW8IdOiXl2gLAfohPh7+Sw2wLfL6HnF5s22XIHQ3v7V1SNkCHsz1ps8HimRZLv9L/tSpAFk6R+9+V+nXbCp118Yv//wPR2M/OeB4Qz3/X+oTkBFVaqb+R82XQt6U601v5HWturKMRBgKbjjy/hEDghgnAxGBGiHUofg2xPNZqdYdgvjf+8jqBmD4/gcrfW1fMrM888NAH1QgOGmISUVvRKqZO/W6c/d7vN9+2dCTNnVtdq3SEqBobM4ABFGFAE8Bm1LXZtfqA2RZvvB3/5j5SSf1P+hQJbifZVmu+N3fM+8CKBqb0+PopQnre7z663a12OLIZ346p+ipnF0ID+mGHtNlqWuz2xXraGZ5phMxL/EdWZav2ju74jzEkHMswqp0M5CUl2j7njqi+hYx7DgNGBg2MnRg3mzbh+p+X4SP0i/UhTVZj/iv93d/745BZK8ZAPRVSdD3Im4zXBGRmDfbdgNAXqJtJGqUx/hFPduViCHXm75bluWq2x67bj4Ih8aR1rCvS+6qfhnhC/c2deRTDuxrzmL4hDTjnw1JKS/RloBQSP8BMbx8Ebgg9r4YR1pa2gu3SrfkHauPnWqF/UFd7Gq7EZHXR27ga4YCQQ9xfFIRk6IoU4wGa/SBI9l3GsKmn+N0rW9kcm2I1LXZ2xCic4eiI6IZthepa7MPy7J8MHVt9mNI9y1MXZs9Sl61qiTaujGN+h7Tl6rrfkVjc35FkBRFY3OmAp+mrs1uc+YX9SXyEd6LUBsVYRSCqK5FTL/YjRpTKfSM0APVX7kfRhDRtpnlmc3GVZJleUJaWtp4tV4d4mM1wLd4Dyh6xDATxEtoBGL2/Wl/z7w5Nhd14WidgDN0qH5w3mzbS2p9c4GNsQ8Yw/MSbSHqC10Pud50RZbl6lxver46XPxPW5+RqjO6CkFG44FVCCX4xz4S6ui5mDPLM4/IsnxI3X4v2PWfVMQEwrQpSdk0FSqiixG0aIYdAkkidW32b8BvNHCmKxqbEw6cjiCsqxDWoueKxubsRaQ09y0/+nRsbYEaFeETdWkEWZavnPGv9PfbUa+XuuFSsVrXTb9fccOMW6Vb0meWZ470lV21alXJvtv3X0RdKFojEBN+QfhS9ybPasTk70TgUudTB84ADuYl2n4GNkZcFt43b7ZtBkLZXurTzbSGvERbGCLkrS8ELnmJtkWIieLfIYjzhpnlmU1O6m0O6vC9F2LI2w/hruBbUzQ2ZwXC0udbqhrsi2N/SeqwZCYnHTGVzpgTrq43Un84UgqUJi1fdMyKvNIZcyR1HY/wNWq0RF04wlg6Y85VfsconTEnE6EL8fqvjecPjy2dMSetiXMHgc3M6Np0a6lrs48C30uSVAFw2Rf33fr++f/YjTAIXIiQrP4GRBaNzfEnqg2pa7PblQaqsyFJkm+Kjou6qRvIslyZnjP9pVulW16cWZ55j3qsZO/siosR0uRQFC5ERPYcCgyumLdflzfb9j+AvETbf2k6/rYR8X76JwsAISmOmVmeubXFDnu8UtHYnIsBisbmPE59EuqLcLXwfWi2q+vPEVY+B8L6GIsYHib67fuOxUYt+rGvWv+DqWuzH2rL82wNJx0xJS1fdBTHMwDTEX+cJIQO6XYgqXTGHA+CpDZRn7SqqZu57lv36nNa4qmlywpX+B9Tt0Gkczra1BK/cWsiIhyq7xiIUB46hD6rdh2zdWc8YnpAw3PRwOlnrPggpnT56nVqez/71vq0i/SlM+ZIScsXtctTXZKkPuo6cdWqVYFc8jd1/UDq2uw7qQt1+yzU6uvGIcjqJuD0orE5xQid0c7QiQnxRTk5l1NnJdrjbxFtCaq1NIG6YVn/BtsKsCtieMypRTk581F9xNTFp2w+ECxr5MzyzEMI3dZ6WZbvufG/N0wFyEu06Y1/jN5Q+bBzKSL+1/9oOnvJAcDl7090q3SLMrM88+/N3L+EiHk+EZgYFSqNRFihUe9vA3UEtCN1bfbhJjsu3bc0dW12fiD3KMtyCWsYhQiaGFScdMTkQ9LyRd8iXohaqJJOAnWElYSYE5aEeFb+sX72AXuPxka5+IVX/Y+pa1fS8kXNyuyqmfnK2gOOZ2YkLV+U0ULZa5o6B/CWI3/DkNc/ugMxnBoCTADuGPT258OBqtIZc3yE9TNQFnXRyOjSGXNMwLak5YtaUlrXEk0LZRr5iAF3SJJ0B3BEURRfmBmfvm65ulA0NicW4RiaBPQJ+eVwNMLPyednE1s0NmcP9U3c5YhZ/7W6ocgo/dkISaYS8fL5lNnbEeTgU+L39vYKH40g9hHUedD7nFr1kf/6UVeUk/Ol2r8ViFjrroizYwaovl8u3zHAFToxMb4oJ2e6Wj4F2MlfhzarKJ9ZnumRZfnozPJMWbWAvdLSs20JRWNz+iJ+64nq2gUUAi8cumNIn2tumDIG6T4ldW12i5FijxWqe0pQcdISU1NQJQufzuGjVooDsEmW0y7K/ktjtwAhlXUKaiLCapKWL/oS4V9SC1mWS4YuK5yIICwfaV0Y/31ZX4SPVmLpjDk7ga19B/QeWLqs8AFg6zDHM88pwtLiC0Vzx+TJkwFc/kTjh0Y+YsDrwF9b6nfq2uxKVIuc2t/LzGlpk3zni8bmhCIIw98pMBFBSLsQH5btrhmnPR35/OYxgbwgsixbrlgws0miLRqb0+PwjaetjVq6+Y8IC+ByBOEavD3DzIiPjgExzEoADCG/HIpGDNNAeF/3iXqy9NSix3P2o/oIRQyJGlSUk/OYbz9k2oCoorE5Z6ht+n+8lNa2i8bmXIkqFanPowhBRvNT12bX+jXJstzmqVWlM+aEqOtT1Da96tp/u3YtTUv1qSx0ScsXBXUiu0ZMJziSli/aj1Ds1qbLkmX57LS0tNGlM+aEIl7yQa5esXnGbbvDAPPqq276+vHvvhj1wbYy3ZEaD2G6EO/Fpw/1/GXwObbSGXPupk438RuwowkfsQjA6ZuL2F6oLgi+eWLNQpblo8H4aqvWyOrUtdlfIN1H6trs2hjXsizPvmLhrU05WI4yp6VNVyWTCwBUC6YZ1aO6ZlDU0tCfDu4FTgXOD/9kTz/EEA7q/JP8paxG23urnRJA+dH99yWG9/wfQhe0LpA5kaUz5pxGnWTYu4VtnwriB4RUKfmtpYbHzljxgc9N4O+IaJ1Bg0ZMHQB/3cyxvpwdCXUYVwaUbZLlvePn/el+EOOqhy6+ePeRrT/GA7pqb40UYow6MtgYtxUxr2wcdYrUhNIZcyrHJQwIiwoN+7Vg++aBKQn9N+w9cvii0hlzZlHfkrNfXVclLV8UdKV36Yw5OoRytp4eUN3WAYd6JifFl86YM5X6E3xrF2laquQzXrQbwoK5DzGk/06W5X2/+3tmrR6mNn64ILOATHSSJC0G7rjxq8e+VhSlXp640hlzohHScO0yMDZ6aOmyQl+Mpk8QeiafLm03Yqi7zm9/NyIMsTtp+aJTCACyLJewfNGopOWLgkpKoBFTR8FfN3NnV3akvXA6naGozqjAv8s9R29IWr6okcSgiv+98y65ph/Qb6jjmVUvXJL2GoIgRlNnyenptx1bOmNONXVkdQhwnxZvPKN0WWEBwtDgbmLt2/aq9fUC4k2RhuHqS9gToTRuqAvch7BkDuyxuyIaEcYjsqnljBUfxKjtUDpjzn61Le/pYaGxpcsKd1AXBqcG8A7uEdGvdFlhqVp+A3Do1F6xQ0qXFb6u3tfhRFPfAaXLCh9BDHEP9Tz3jF6ly+bcoF7jb231Ntwe5nimUKnvwHiHJEl36CVdzXfT7/gcQURG6owePwEf7xlx+vkDPtpwKbAjafmiU1v+tf3QiSqIltCdU4RXIv7EZYqidGmyy0ARqBL4eMD8+fM3p6Wl3SVJ0p2Kotwly/L5TZVLWr6ohrr5ViU4niFp+aIWM7+qEkkP6ogqCgjdCMCRtwAAIABJREFUd6Ypr/8nXz2BeBHDgNAGa992CML7fB+w97cLz1k8qOCLy4CKVpT5yLJ8Xlpa2pQWzpcMXVaYgrCUmlAtoFsvH/ve6W988jvqW0Z12y4eucr0ztppiKgPM4HI/Umn5vXYW/kygux6eHpEXKHWFw0kGvZVRf5yoHIawPaDzjv7RxndDev1ba++6qavHl73semzXdvjqr01ulCdrubsuN6l2edeaENIPD8hyKeejmeTLN+RtHzRzu5CNG1Fd0wRbgImKooyW93PR0TgOx7QLiXwyQbVyOAbPtU6um6S5QNJyxcVtHa96iX/nN91R5KWL2p24m9bveqHOp6JV9fhvqH4Jln2JC1f1CgKwyZZPpq0fNEmlZDXq8ecSX9c9JpfmdvG3X/Pw759WZZTJj/2wE6ACf97ebOiKM1K1UnAZZL0b9TErm6vV1q/t/yjqe/lP97cNScCOsxzszmoyQgKWygyASEt1UKVsLo9FEXZifBBCaoSWEMjPNjB5QNyk2gPJElyTZ48eRTChw2EVK2o0nZz8M3xRF0nBLtf3Q3dLhOvJElzAXzn1Gy8hYqirGiibLtThO/LblaaPybcvPJzEqIieGF9Gbckm9h18AgvTbmgxWvKD7oY/vTb/PDHK0mIaj2FUWciPmclbXlWbS3fHnRUn/oufJ2jNY2t3uEhOnbMvTYobZQfdPHA+9/y9o87cHlqMOhDuDKpL39PPafV3749z7ajfz9f+U/Ov6mpNOHtThGOoiidviDIZG4z5+b6n0OkpZkaQJ3zV61aVeJ/rOG+f9lg3UsLbSiBXofIDKIAi9vSRmvn23K8uWfnu4/W+hDofbfnPlpqw21LkeTXV5a4bSkRbltKpNuWEuO2pcS7bSkJbltKP7ct5VRAcdtSznDbUoZ9sOLf37ltKSPctpRkty1ljNuWMtZtSxnntqWMf/3PQ6dcPGZ4lU7iCKDoJI70jwsrWHbnGZd/uGLx925bSpLbljLQbUvp47alxLltKVHy6yvXuW0pkn+ffPfhtqVIbluKTu1fuNuWYnDbUiIvGX/hHoSSWwFqYnuE2N22lP5uW8ppbluKyW1LGeK2pQx121KGu20p57htKSPdtpRR6n0kqW3rAnmWbf092lJ+1apVJS2Vb+r3DPTd645WOZ/S24c4hEk7aFDaOIu/o2b+n0jKco99XCgi7Age+7g0hP4yNMB1OGA4N3ToaR77wpcRToz+S48G+3js444iFMQhV1Q+AWKiqcdvqfHbBuE3VHPuoTdPQ0SLqGm4XDUyrmblVzsiFEVYwRQIv3CI8ZypY3o9cujQ/wYhUk35z3kMu6LyiR7q9Xjs4w4DIVcghXrsC2sQqhLlisonJIS1sAbwGg9uNNx6cYL7+Y92hc0c37u6vMo9A+Ew2ahPDRaAtxAhXyI99nEVCBO/L9uwb3vPgB7mnh77wsvUfsUATn3GmuMmiUZ3JKZXqT/3JlbpeqtcR838P66U5R77OD3CSXBIE8upCMscCOuUG0EKgawPALur9AmH+ro3FaJO9/BbDtduR7g9wG/S4P2jCf1/9s48LqpyfeDfMwzLCAyLouSKaJJbFi5htpJe6lddLFHo3rpBdrXF7r1FKXhvN7uVjBZ169qiRUy2CEHFdLsVabSYhaG2WCYumDtuLIMwLDNzfn+8Z2AYh01BMM7383k/Z84571nnnOc87/M+7/PY/dHI+q2VN78wIfDdp1BcEmTkICRCkeiPRDCANP5Yf0D2sZs9JU3dUFp4Rc2c8Jx7k77ulffM3n+6wd988Ei1tzT22MEqy3lh/rrjHyCCBDpK+dfH5z8zNXBVLLBD6l89FAnb2vpF6671W3oZ3lab5G2XPziU9s0NA1MvAeyaycXyHUHCj+kVSZJXPRXoD3jCcU+a90K6+/21ZuzxG4ED9p/7OcZuOjIOhziV0aH1O4Jocno8oPx/zokN9ruZthl3/GzR41KEy7JcIUlSjlIPOnmAoNU4TUI4B54yWLaVKVbjtEiawj9UahM3nHH6b7mLPKZPF+XeBALDBva5PtBqXH6fsvy/V2sCxiKiGRylyV9mJyK7zE5pRDn4WmcCS7no2BDgJDKVkp1K7FRLSDU0jTFznXoAgd5VJ7Qa/+PjUEavO09lZIdrgYik2cf6kayhQfbAOsJ73cAGnf0hWSt7y1r6yJ74yRq5Gg3HZA1HgBE151vfAaSjx0bf2D9k68eARpYau+Yby3Orp14ZFLRzwyvvma//z+qQg5KNAbV22//pa3+R6mRbnNQgWTQN1EtWSZasSBP6ZoejsYswMCE1+yQkKUZ+zFuSbBXKPqXrz1vsgRDAkr0oghsHgr1oocOYVY8bfy0ZuR6H5idhRfg1ISN/AAzUjD1eR3PB4vhdDOz/7vB9U6//fcLVJEkyTVELHAOaHQOcoxA93o55x3Pwi3KfPRAywu3v69A4tNfHtYkbzm3Pb7ntFOGOOl2FB2IclKtDW2tTEKFgHS+KXmlKVFylCQi2Gpd/jVPmDGWK1TjtNpyGb2gTN7iLm9MYVVOZhrqp0ylYjdM8gIH9/Gb7Wo3T/oDQcoYBw67SBI5FfDFlYO/Q+h/7IcJ0AGRs8Y0dflnV6snaxA0WAHtRhAcQJSPfiMS/kQi16mWPe+8MOFgXaquSZIKBMGQpABlfyU4tNqolOxbJJtVJNuolGw0PLjs+4KmHQvbLHrI92Ht7YL2f7QpZi1bW4qUIGl/ZQ/aTtfjJHliQOAYMOTneuhWhoR0qKY66LTzsfw/QlB78SIBXiZNnuST760vuACj4zLQpNjb21pbu0WcFpk2xsbE3gCT7B+4eA1BZH+5Z+P0Dm6KufGI+ImTIIMe0srzPMHvQsZMAJydYvQHJbrej0dgahUx9nX+Ql3fVAaABmfrqk/3Dff2O/gRMqZrQ8ANNTVQfhObsg3g3a2kuxDk5wRqEjCzZOKKplco1tZJdY5GCNXUEa+qlyZKVAGQG/C70sZH2okfKATRjjz+HeOa/AfI1k4vd6otKk68CkSPQ0Rx2FKvr708C//IFfBVJF/Re9sSmXJeiaDqD26zoTJIkaxM3XOyYVTQLXyDwO9/Yjy+rWv0QStYMmr70ANfiFAdHEWYHgYORnqPCrMbljzdkXroOOOCZ9PU9DZmXrgAkq3HaGJzGSwX43+ZjNU4b57TMMfUCgob0uTbIalw+H9GUaSyXegwcZTUu3+y0zB84OtryuR6IRUR8/An48HvfG4ZNq3pjmjZxQwVAoRg2cS9J0jFt4oa8SpPpH5qxx7X2oohZwO9l5P+TPai1Btm11gDZbvOVH0MiY8XLFUddb19lfbgHTc2O/k4l5LnXKx7+1ytBHwLlh3efP2To4P2vIbzBnUsFUBHgVaI4T0pygFfJdY797ysxXXvx+P80S+femQR4lTTU1pgaArxKCl3XfV6oDC8R5+RRWR+u+WptWtEVMQuvQmmCbSn8S37UlU/cBHgh4Vn8c3x2ZNR//ooQFHfgXpOsD/AqcREgkhzgVdK3sj48QNYyzOYnh9n85DDEMKHhiOc6DNDWnAyo8/U+sRGIsensdo1FmikhLQO87EURDiFVCBRpJhefBNAmbqgkSUKbuGFbe+6LzWSSle06PRN1rxNM9qIIDSIQlmPc0ClxeRx/VEsoRsSTwMlKk6lWm7hhwymVkqQ0beKGPzpmFWEWhCKoyrWDXjqvYUcDcDEi6iOIdEbQNJpcBri4+r/hKKFCXNZZgfLQ+uIgxPAPx4u8Byjf7TNlwqTqvPlOyyu1iRts64XQiXc+3QqT6RGHUHLG9u2oV+1FEfde2jfsfOCgrJG3NgTbrfX97J6yNxsQWt4nAV4lLT6cAV4lNprGY/3cfK30cIBXyZ0AJTtMV48f/cqLLe2np+I6NtJuN8kBXiWNKakUodbYgWMuN9UIIScR4FXyXUePF+BVUonIlvKju/WV9eGB27feuiFy6rMvAjE1o2zRiI/CBx5maYNun0edZJMmIpKHXmQvithFk6DCXhQxiiZPe2+n382Whfve0E+pP1Uzufibjl5Ha/Q6wYRo9+fQFItnEs2z2w6wF0XYaS6wsBdFPIJLe14zubjd+dAUYeYwmm7dYzIdvzD+8aaof0IrG+1u288dgz5boEis/7Pr8iMm00Pa2Rs2tfcc7UUR3ohMG5dMDh4z3F60cBfCvvOxWRdc6zV6ZwlawhBZdv8Y4FXS6qj/XkSPGhsZ4FVSYa4wWQK993wLEOi9Z0ZF3fA+wI02vXzryXHWyYiwPkZNDfm+Oz0HIOJiOULOfECT7avO6bdzqQv02uer1O/X2dfQ6wRT1YQGDSK/2a80Zafd4PjtVao57H3Ew5/m6bgd3d9X4GQ8tBdFWKP79/WyFy38mFN7O7AXRWg0k4s7Xc3tDOxFERKiV/AS4JIrQs67ACE0dwIbj9eFm4OGbU2pH2C/BInbPcuOeqNlOfDfAK+SMzb8ny49KXKDk7tHY9wqSZLu1mq1ckPDaSWN6WwaBWaAV8k9iCw/z1bWhwchzAy/t/dhedWEhh3A+4iMybdoJhePas/Ot5jyNkFuv6oJDR8HtF29Q/Q6wYQwSF6IyE7rKNcgnD5H1Ifa/etD7SU0T6tN1YSG14G9AV4lddD4YgduKb/lq8tDVjxHU8/GZTTZsI7biyK+Ab5GCL8izeTi6rNzmU3YiyIcPTJhQOTUvuEjEc2qOpT8bdvN1x24MHLVddZA+TLg2oH1Hw+u97I/BpiAqd9t/Et2bGxsl9lxOkBP0k7CJ0+e/FNRUZHDaF0DvPfiiy+O686TaklgovjHBXiVlANrgDWV9eFeiCitv0cIJyrrw3+huZ+Zc2lcdtV1jUPaHqaTDeC9TjApBkVHE+1r1/WV9eH+CE3CIbQcD9mHwJDK+vDjwB4msAfY47ttT5+qMQ0W4BPgQJM2IcmIGMxTgUsRX6ML7UURvwBfD+0zK8hetHCIZnLx/tO9FkmSlti+HfWEr8dDXvaiiMsQvWyN5er+/cbYixZWIB6mfUr5YX/NpOP9vEuurJrQcEw5t5hhJ98bavWTv0N0/+dv+eZv4383488XNh2ta9MBtUVrzqh5eXk/t7BZl2pYsiwfvvLKK224uHuEhIR0m0ap4FZg4sY/Tum9/BT4tLI+/G+InuhZNPmZOcop859/9PRGuGligFeJ2ivX1ShGyx+UoiDdFeBVMlLpXRpEUy/I8MDg3f7Ao8qyAZX14QeBPbfc6repakLDFCA/wKvkXQB7UYTjK3bpQJ8fg4HN9qKIOhQBaS+KSEQJleE8nRg0PsxetDDbzbpxwOJL+70Iwt9rH6IpuQ34+Pvy+OGXhTx/BVDm6CKurA8foSmuiK+KaHgBkYRhB/Dxrl9u2jdh8srxjp4vS41pXufd1U6hNWfUD1rZrks1LJe4VV3q7tFeWhKYbQlm8dGWCPAqaVevXFd+rFTB1AZuvrgOzeNLgM+/M93gSKCoqMVDgeEvZoSMB/4CvF5ZH/4V8F8m8EGAV8kGYEOhyRR/48CFkxEv3DRE1parUIKLKdPjwL6y+uFVA3Vb33VZV4PolfFde+Sf38TGxk5zPu/K+nB/eWODVDWh4UZgDPXhYxCCzMc/YJ8W0TN5Z4BXyTGA8uOm65q643serTmjukvu2JKG1dn2H9e4VaBEduxmeqLA7AiqYGqbdn9xFbXYkY1kLfB0ZX14ABCDSAf9WGV9+H7gg8Dge/tUTWiQArxKFDuW9JpmcnGiu/3uMZkSL5z+ZPapaySqJjT4Btbt8K2sD5+LyOPmKP3OH5sLIozMNuAVZbrr5+/u+DY2NvatjtyEHkJHnFHdaljdbf85W7gTmOcSqmBqgc4aYKv4nLwNvF1ZH65FDAO4MWJ81nDgYGV9+P9waopU1od74xKvekj4DSGV9ff/g+YxrB1dtPtHjs7TIAyY2xDZT7YBe4vWp2x07+XcvfYiBx21/8iyPEup3+bL1pKG1QPsPyrt4KwHijuHCAfeQnxpUaZvImxLp0WAV4k1wKvkqwCvkkUbv/jHz4gevK3AAoDK+vAqxIDWzcqxHgbi/fwPOYYr7AXygecAx4up3/TVwl8CvEoSA7xKlgd4lXwQ4FVSojg1NkOSpCWne+5dRJcFZFPodQHWfiuoGlMLnI0Btkoz7llRJBlhWK9yHYrw+Q+mTaPCct0MkpQUg2W7NaCuipLQIc6W/cedhtUT7D8qbaNqTK1zNr+4jwZ4lZhPHR/1m8StNvriiy+6HWKh0vtQNaZW6IhNoxOOtaQr99+TUO0/Km2hakwq3YVq/1FpEVUwqXQLsizPcmihsizf69BOexCPtl1FpatQBZOKiht6U9PagbP7RnefiyqYVFRUHHS1+0a76RbBJElSnCRJ05Wp22SWTuunO8X/VlHoSV83lXMbSZIskiTJdCwJZ5dy1gWTUwrwdbJIYpnqpk4gEC7Lcq4S//ucyMR7lukxXzeVc55OdyY+U856Jl4le+4IWZYXKfM5QJpriiYla8psWZZLJEla5qjvZl8dzsTbUWbOnDkxLy/PXabRMzlGR7ZrrBsXFxdptVol1wparVbOzc11TXPV7BhO1+Hu2K7L2prvFFzubbuO4eb/aHW7Dh6jpfWtLm/jGG7n23iuTqGD9Tt0jKeffnro+vXrQ2RZRpIkrrjiimP333//vraOMXPmzD4deTd6bCZe2plpFzH4tByRHrw9+213Jt7TOGe5pXWne4yObOeStfc8xNesGhH3u3rKlCkngNB2bCcDoR3JxNvZ97K1e9uBTLxLOnJuHTnG6WY1bu0YbWU5Pp171d5npr3bAO8AzyvPyPPAO+05RkffDdf/rqXSk43fkcCfgWBFe1JBOCci0iw1OifqdDqb3PZQmd9M00/uhT1mXY3cw9w3ukMwuWbiOCUFuCRJccAWWdiYJgKbVAN4M5o5J1ZWVnq2VNGdYXPmzJkTu9OwqaLSFt0hmN5GhKx14C4FuKuwynGZ79W4ft2WLFmyu5Xqpxg2p0yZUkY3GjZVGlGdOFugOzLxtpgC3ClN+CpJkuZJkgQic0eFLMvdKZjO2QdIdjMuTafTVbej6fdbokf+f2qTtGW6ZRCv3EIKcLl5mvBVZ++MWuc38AA1i/xYWVn5h24+H2e6XGj8Bv6/XocaXaAXILtESTCZTJd09zk5UIWGijt6cq+ciopKL0UVTCoqnUOPtGOdq6iCSUWlE1CbpJ2LKphUVM4deo1WpgomFZVzhN6klamCSUVFpcehCiYVFZUehyqYVFRUehyqYDq36TXGUJXehSqYzmF6kzFUpXehCqbehaphqZwTqIKpF6FqWCrnCqpgUlFR6XGogklFRaXHoQomFRWVHocqmFRUVHocqmBSUVHpcXRLBEslC0oFEAiUuElG4MjGOweRhCC8J4XaVVFR6Vp6ZIpwhRxZllcp8cFnnL0zVFFR6W56ZIpwJYPKfFmWZ7djX/OU2UHR0dF+BQUFjckxr7766smfffZZUadfhBPR0dETnY/ZFdvNnz//UrvdXtPSel9fX7/q6uqTZ7LcdZmbef/q6uqq9pzv6dLS+Xbmdm3V7Qn3sry8vCY3N3dHe66nJc7Gc9lW3RbWh8qyfEGbO+9IiuLOKLQjRThC2OQg0oTHua5vYb9LXnrppWPOy5577rnqrr4e12N2xXaHDh2ql1V6E5/L58Bz2VZdd+tpZ4rwnpolJRCa0jxJkrRWkqQtchu55Xx9fV2z/HY5p3vMjmyn1WqtQIvZdlVUXDkbz2Vbdc/kfeyRKcKVeedlFUBkWzv29/evPLNT6zine8yObOfh4WE7nWOo9F7OxnPZVt0zeR97aorwdYjU1g7CgVN67trC39//WMdPT0VFpbvpqSnCKyRJylaM2yCM4x1OER4UFHS8E05ZRUXlLNOTU4Tnnr0zUlFR6Un0VOO3SiusW7eO+fPnExkZycsvv0xgYCAAubm5pKWlNS5btGgRJSUlLFu2jPDw8Mb51FThOlZUVMSMGTOYPn06JSUlp6wvKSkhLS2N8vLyxvUVFRXMnz+fsrIyKioqmD59OpGRTea/VauEH2xwcDAAZWVlzJs3D1dyc3MJDAykoqKC8PDwZvtwvs6KiorG65s+ffopdXoSW7ZsYdOmTW6vF9p3zSoCVTCdg0yfPp1Fixaxdu3axpcWIDw8nJycHMLDhXluxowZbN68ufGFjo+PZ+3atcTFxQEQFxdHUFAQe/bsITw8vLG+Yz1AZGQkJSUlhIeHn7J9RUUFw4cPp7y8HBAvZkVFBQsXLgSEYFu5cuUp519SUsLatWsb182ePZucnJxmdSoqKigpKWl8yZcvX94hwZSbm9vsOjqLlva7bt06Vq5cyeTJk91u155rVmlCHSt3jjJv3rxGjcKBQ4B0hODgYEpK3JvvHBqR8zGccWhNzvNFRU3+rA5h5sq6deuaCVQQQs2ZwMBAVq5c2XhuJ06caNf1rFq1iuXLl3e6NtLWfqdPn86MGS0PUGjPNas00V1j5SKBSXIL49/UcXLtY86cObz99tuNWoXrg98Wjpfe3ctWUlJCRUUFkZGRzdaXlZU1NlnWrl3L5s1Njr3Tp09n5cqVjBgxgunTpzN79my3Wk5FRQV9+/ZtnHcIR9fzWLZsGRMnTmTSpEmsXbu2xeuoqKhg1apVBAYGMmfOnDbvw5YtW0hLS2Py5Mns3r2bRYsWuRXoHd1va7T3mlUE3TFWbjpifFxr/7I6Tq4dzJ8/n2XLRKdmbm5uu5o6JSUlrFu3jtzcXNatW8fu3btPWZ+bm8v8+fPdbh8cHExkZCTz5s1jxowZp7ysOTk5rF27lokTJzJ//vxGm9PpsGXLFl5++WXKysqYOHGi2zqLFi3i7bffZuHChcybN69dwiMyMrKxGTVixAi3Qul09qvSeZx1waQImxY/f4rgqnCq3+p4ud5MZGQkgYGBHWoShIeHM336dOLi4twaacPDw4mLiyMnJ6fxZWypqQc0CkZoapqEh4czb948du/e7dbG5PqSl5WVnSIccnNziYyMJC4ujs2bNzNp0iTWrTu1M3f+/PmNmk1HWL58OUCjPayz9tsS7blmlSZ6ovE7HBoFlGNoilvXAedBvKNHjx4K+JpMpk1OVUa7zHcFp3uMdm83bdq0Pi2tmz9/Pn/+85873ZAaGBjY+DJt2bLF7UvkbJ9yGKvLysoaNbeKigomTZp0ynZz5sxh0aJFjfOOJqMzZWVlzZbNnj3b7TmEh4ezcOHCRiFSUVHRpobjLJRassudzn5boz3X7KCsrGzi+vXrz/S57fLnsh113a3/oF17PtPBgqdTEMJkYQvrFiKaco75tQg7U1v7XJKXl7fJeZnrfFeU0z1GR7Y7ceJEldwKcXFxpyzbvXu3HBcXJ0dGRspr165tNr958+ZW6+fk5Mg5OTnyypUrG+uXl5fL8+bNkyMjI+Xdu3c3O/batWvlzZs3N27nKMuWLZPLy8vdnvPatWubFQeRkZGN26xcuVJeuXKlnJOT06xOWziO7Y7du3c37i8uLk5euXJlp+zXsb/p06e3eD0tXbMbPpfPgeeyrbru1tPOQbxd+tK2eNDWBVMcsMxpPod2RhforYJJ5TfH5/I58Fx2pWDqie4CnTJOTkVF5dzlrNuYFNvRDCBQCWXiCG3SqePkVFRUzl26YxDvOoRW5LpcHSenoqICqJ7fKioqPRBVMKmoqPQ4eqIfk4oLNTU1tcHBwS0GfS8rK5vobn1Hlrsua2u+KzjdY3Rku7bq9pB7eUaJCH4TnGm3ZE8p/IbdBU6nW7ajy9u6d+q9VO9lZ9xLzmF3ARUVlV6OKphUVFR6HKpgUlFR6XGogklFRaXHoQomFRWVHocqmFRUVHocqmBSUVHpcaiCSUVFpcehCiYVFZUehyqYVFRUehyqYFJRUelxqIJJRUWlx6EKJhUVlR5HtwgmSZIinULntlYvTgnFq9IJ6HWGKXqdQdfd56Gi0hbdFfN7PlDURr1AIB7IPhvn9VtGrzNogH8CDwLbjh9r8OzmU1JRaZUel4nXiUm0IbxU2kavM/gihPvvgJGAacnDey7Q6wwXd++Zqai0TI+0MUmSNF0RYCpnwJHSek9gPVADXG22pJSaLSlPzEnovx/4RK8z3Ny9Z6ii4h5JiSp3dg8q7EuBsiwvd7MuHECW5RJJkhYCJXI7U4SnpaX5Ar84VRntMt8VnO4xOrJdW3VPWf/zT9W+Lz1/KOLKqwMPzprd74gkSc3qF2+v2fufZw6MvPzKwKNzbgkplSTJdR9tzXcFPfJensZy9V62sH7mzJkfyLK8pM09d3WIT3eFtjPxOkoOsIxeniK8oyFM/X3SbvP3STu66KHXdrZW398nbaC/T1qRv0/a69nZ725ubZ+99V6eznI1tG7L6zlXQ+vKspzrKEAJUCSrCS/bhV5n0Oh1BgPwKHD11GkBla3VN1tSDgFXAt7/+uevEXqdYcDZOE8VlbY464LJKRPvDGdXAEmSNis9cY75SGA6EO9o3qm0jF5n8AfygChgitmS8nN7tjNbUmqAhNFjfM3ARr3OML4LT1NFpV10S6+cLMuzZVmeITsZuGVZnijLcoXT/BZl2WxVY2qdQwfrvICvgVLgd2ZLyvGObG+2pNhvvX3AISAV+FSvM9zQBaepcoZIkrSku8/hbNHjmnIqHUOvM1zx2JK9FwCrgPlmS0r96e7LbElZA9wIrHwn59gAvc4gtbWNylnlke4+gbOFKpjOYfQ6w1wg544/h/5qtqT8x2xJOeMuVrMlZSMwdeM35r7AK3qdweuMT1RFpYOogukcQ68z+Ot1hjv1OsM3wEPAFZOn6M2deQyzJWXfksfDtgN9gc/1OkNYZ+5fRaUtVMF0DiDLMnqdYZpeZ3gV2AdcDzwBjDNbUoq74ph9+njYgZuBd4BvC9aVB3fFcVRU3HHWx8qptB+l+/5PIf1SG9jiAAAgAElEQVQ9xwIZSkk1W1KOtGd7WZaJ0RpHInpBpwPTgKy5qwPa9UEyW1LsQLpeZyj4r+nE15mvGFYDC8yWlE7V0FRUXFE1ph6GXmfQ6nWG6/U6w7vAdmB00p2hvwKjzZaUJ9sSSjFaY98YrXFOjNb48up5leOBLxEuBHnA1UDAmr+ax8ZojTe295zMlpTvli4f/gtgAb7T6wyXnOblqai0C1Uw9RD0OsNQvc7wBLAXeBj4CBhmtqTcMf5Cv+qWDNsxWqPPnm/r/WO0RkOM1rgZ2AP8CfjpuhS/ncCgfGvi7fnWxNfzrYm/5FsTk66c3+dX4OkYrfHtGK3xvPacn07nYTdbUuYjIhS8r9cZ/q7XGTzO/MpVVE5Fbcr1ABSnxrXAGoQfUovOkTFaowSMA2IQEQOmfptdKwH1wN+AjfnWxHoAk8l0W7418RSBNnyyVxVUXw78A/gxRmv8+105ga7V3GK2pLyn1xmKgNXA7/Q6w21mS8q+DlyuikqbqBpTN6PXGUYD+cBfzZaU+90JpepyuzZGa7wlRms0AgcBEzACeBEYEp+u355vTfxnvjVxvUMotUW+NdGSb038OxANJOUurIqI0RrHtGdbsyXlAMJu9SGwSa8zzGnPdioq7UXVmLoRvc4wCqEpLTJbUhoD4sVojZ7AVIRWFOPpwzggAfgEeDzfmrjLeT8mk+m0zyHfmrg1Rmu8bMRUz5Lje2xfxmiNzwNL73knqNXtzJYUG7BMrzMUAG/pdYZrgb+YLSknT/tkVFQUVI2pmzh4oM4LWAf8c2pD6BsxWmNEjNZ4T4zWaAKOA08DEpCclBn4Q741MTbfmvi8q1DqDPKtibaJs3THgIuAC4Ef9m5p8GvPtmZLShFwMSADW/Q6w6TOPj+V3oeqMXUDw7yfGWfTW0cPsPX5KNyujwOeBKqBzxDRJu/MtyYec9Q3mUxnJWhWvjXxAHBTjNZ4U8GK6uz/PWF8GViYb00sb207RUuaq9cZZgMf6nWGh8yWlNfOxjmr/DZRBVMXE6M1egBjEF32UbVYL6vRWs8fqfWr19t1vwCFCEF0qLX9JGuyJSAUYfgeq0yHAVq/EVLElzdlbwA8nItPqDTqy5uytzktk4FXLnvbu9UxcPnWxPey33jv51cTK+uB7TFa49J5awLbHDdntqTk6HWGnxDCaSjweGcMk1E5fSRJWiK3JzBbD0MVTF1AjNY4AkhC2IkmA4eBwpNS/bafPMquAVJSXho4JzY2dpG77ZM12cEIwTMOGOs3UopANO9kYCvwM7AJEUivYdgt2hd+frxhEWBzLhfc7/nm94vq5zgt8wee2PzX+tFfzcmelm6P39DSNfj4a2z51sR7Y7TGlwDDm/dWjlt1izEBeDvfmmhvaTuzJeUXvc4wFfgfMFSvM9xjtqQ0tPfeqXQ6jwBLuvskOooqmDqRGK1xIrAI0dOVCTwFfJtvTTyh1xn6A58DL5stKctNJtMcaNSEJiAidk5BCCM/4CeEAPpp6GztoW1pDVcAR9Pt8adoICaT6WS6/eav3Cy3pNvjm/XyJWuy/2/wzR67dj5vfTtZk/0hsCjdHl/W0jXlWxO3Atc/+3BO8Ydp1Q8CyTFa48J8a+JnLW1jtqSU6nWGK4G3ET5Pc8yWlKqW6quouNLrBFNGaKaECO2bPbc0qaKt+m2hDPuYDqQAEQij9dx8a2Lji6jXGfoiDN05ZkvKE8mabOkig5cuWZP9ODAH8T/kAP9GCKT9zgLIZDLdlm6/uV3DUNoi3R4vm0ym8p3PW68BHgd+TtZkL7z8Xe9Wtwub5FUF1VOU882I0Rp/ARblWxN/clffbEk5qdcZfo9wafhCrzNcb7akHO6Ma1D57dPrBBPQB7gUWJoRmrkSeGZuadKxNrY5BcV2NCtosGY08CywHFjj6kek1xmCgLXIfHhHfVhusib7MWDOtmX1YYAX8AdgsztNqCtJt8dXAvcla7JXAyu/X1Q/cv3N2RHp9vgWBwUrTbisGK3xPeBuoCBGa/wv8IhiOG+G2ZJi1esM84C/A9/odYbrzJaUrg7Cr/IboNe5C8wtTap++7j0+LEGLgOCgOKM0Mx/Z4RmDm7P9jFaoy5Ga7wLKAb+OnGWzyFgfL418TU3QilAK0tfDrHp6u6sD4v1QPofoANuuyTDe2u6PX5huj1+09kWSs6k2+OLgCnBkzwqgA3JmuxHkzXZPq1tk29NrMu3Jv4bGAUcBX6I0RqXxmiNAa51zZYU2WxJeRyRcPNzvc5wRRdchspvjG7RmJR43pNkWV7Vwvo45edkRDICt+mbTocYrdEL+OizSmkwUKVBPhCg5fpgLXdt8cv8rszKm2VWqQgRXuSIw9AbozUGIbSE+xCJOG/PtyZuMJlMmx5Kn2OHxmZiWFWdx5wjtdLM/navicGyl/UKW99MGel1YKNDCJ2JU2Rnk26Pt5pMpqN711hnIrS/rcc32uzEtr5dvjWxAkhVnDL/BeyI0RqfAJ7PtybanOuaLSmr9TrDYSBXrzPc5+xQqqLiSo9LEa4IrQolHniuJEnlkiStc44HfibkWxPrJUl643cemf8CQuxIQ8utDK2xyaODtNzgoyHdTyNXVdtBRvKP0RoPAAcQRukPgOn51sRGg7K11OaVEZqZ2GCTYsx12t9V1nr4V9pk28eeR+qDtZpDd/r2OeShqb0VYdzelhGa+TOwTb/Azy9jfmbI6TQju4p0e/wBYFayJvuGXSsb3kk2ZL/5ojzvcI1c+WBr2ynNuDtitMbxwH+AmTFa4x/zrYnNbEpmS8pavc4wA/hArzMMAdJVdwIVd5x1wSTL8jol60lLo0bDEZqSI1FBmbJsSyeexiP51sQlwBGlOITk4xmhmQHAPcBfG+zyR7trMf5YI1UBO/KtifszQjOHZYRm3g5cJctcXa3xGHy83PtflgZNiCzJn+d7HC3Z52mZjUTmUTup847+za5oUgMR/kxjgYuq37cMAnZkhGY2ANuUUkWTz5HW8dtrotewjPmZRlz8lICTwIbAf+i9M0IzpbmlSZ3ykqfb4z94Z03ez1//se6ABfPCZE12XZTRu81IAsrwlmsQg4M3x2iNt+dbE5ulgzdbUn7Q6wyXIsbZDdPrDH9ThreoqDTS4zLxutQLBPbIsux24NbpZuKdOXPmxLy8vM2tHVuulTWWT2v7WT6vDfXo72HR6KUGa4nV316PpiHEs6ai2kMq3yv10Q2SpH5RHvvLB9XVvfV26WBPT4399jtC9408X2dp/S4wWpblX+xldk/rfpuP7aBNJ9fLGjyQJUkSGf80yGhA0kmhNHDIsUzSIKORsJ+0e1h3W/2t+2xBcr1s04ZpqzxHaqs8R3ue1A7zsEiaU7LrtnZf3GaLnTlz5sS0y94+Xv6jvV/oNR6Hhs7SHtH6SS36MTn4dVO9/2fP1wwfeZnX8Utv1x3y0Db3z6yqsnqkL9s/wkfnYfvbA4P3+Og09hbOqz2ck5l4X3311YF33HFHq461zrTnuXU9Rge3cXeuZ1L3tDPx9nTBtBJY1p70TZIkLcnLy7shNja2cayWyWTa5DwPkKzJ1j4tJzQ8IK3ZANIx4BjCedF52vh7TP8aG3BLTYPmvENmr+B6m3QtSH7A68DrF76qzbnv7p3fIrKLLATeaE/zxN25nW5dk8m06fj8sjjgCkQCyyuAYM8LtJqG7dbHgC+AH+aWJllb2p/rMse8JEmyLMvSW8+9t3Xz3+p/QEQVeBJ4Id0eX9PaecdojQOANxC9j7e4ercriQ5eAS4BHli95oJHZ86c2eGxdp19L92t78jylu6l67zj3rbnvAE6Uv90j9HV97K9nug9tldOMYCv7OyccleO3+8DcEnE4YjzB5bXeHtatwM1iOEd1wIPAC8DXwFl2472Kd92tM+/fi33eajepgkC6V5gxMvee5a87L3n6pSHdo9FRHYcbbakvO4QSmc7B9jc0qRf55YmrZ5bmjR3bmnS+cB470leZcBIROykExmhmR9mhGbeeDofI99hmrp0e/ytCOfRKGBXsiZ7QbImu0UHqHxr4hHEPV2HaNrFOK83W1LqzZaUPwH3A+mPL9l7vhIGRqWbePXVVwd29zlAD/VjUgzkW2RZLlGac8GdJaB+/8ODJ5Eeol9A7TX9Amr/Nmpw+cMID+VnowtTtznXVbyyfYEQ4IhDQ1BG0L8ANCQvHLLjwYdu+aubQ3XrUIC5pUmHTCZTefxT8fcAZIRmhiC0nScqHjOHZ9yV+TtgbUftUooneVyyJjsSeAx4SPHNei3dHn/K0BOld+6xGK3xS+DNGK1xNfDPfGui1VHHbEn5UK8zrBs73nfXjmLLl3qd4S3gUbMlpUWPdJWu4f33329XRNOuprt65WYAgZIkbXFk45UkaTNwDcLQvRKokCQJILwlG9OZEF2Y+iNwR0FUWipwF1BQEJX2PcL7Oj+6MFVWuvZPKgW9zhCMyE5yE8LTe/X5o/p829nn1hUovX9vZYRmZumu9t558o2a54CjGaGZD88tTfqio/tLt8dvAa5P1mRfihBQi5I12UuArHR7/CnG7Hxr4hcxWmMkogn8WYzWeIuzU6bZklJvMpmOvpd7/DqE68F2vc6wBFhltqRYXfen0nkoTsCxCK9+9DrDcWCXS9mtTI+fjZ7UbumVo6nHzXn5ROXnFkR0xrNCdGHqEeDRgqg0A3ALsAx4uiAq7Vng9ejC1Bq9zqBBDMpdihg6MtpsSSkHMOXlURCV1h9h6BuN6HkbDVAQlWYEvkGk794WXZja7b1Pc0uT7CaTqfzkGzVRCK/zVzNCM0v09/v7tuW35I50e/zXwDXJmuxoxBCXxcma7DQg21WDyrcmHo3RGq9DCPVNMVpjUr418SPnOmZLyjHgbr3O8CLiI3G3Xme432xJOeWZUTl99DpDIE3C6HLEO7kauA7RczxSKSOA/3Oa99DrDLuAXTNiggbdlmC4A/jabEnZ3pnn1yObct1BdGFqHWAsiEp7DbgKET/78RfHp73tKTGxQYYoPYkpw7EDtxdEpY0Gxvh5ayYgvMC3IXogfkEkEpiOEEqXAsnAgIKotG8RQuob6a+jujWQv2IIX50RmrkGSKzKOLki45nMD4B/zi1N6rBrRro9viBZkz0NEYc8BXg8WZOdDmQ4G8kVh9WlMVrjV4im3ZvAw/nWxGZCzGxJ+VGvM1yD0E5X6XWGH4EHzZaUTg+U11tQhNHvaRJGBYjOiQTHIGtJSl2jZOI5ApwSfUJpNYwARnp6SpchOlusiIw+nYYqmFyILkyVgc/0OsPnYT5ySmk9DyeEwk0h2DQSryIEzzbgRyCr+s4Rz/g9v/NiZbsmpMVEF6auRDRLKYhKC0EYjacCKb7P77yw4Nm0n2nSqL5B9AaCiFzZtKsF52sVrcx1XXV0YeoZhbKdW5rUALycl5N314n7yj8GPsgIzfwmIFXf6rAUdyhN33wgP1mTfQki0sLDyZrsFcDz6fb4E466+dbEL5Wm3WvA1hit8UnXmE9Kk+Fdvc7wIUqiBb3O8ArwhJrbrv3odYbbEMLoCkQwwreAP7T3HirjQvsAuqmE9kGYNnZMG+tXVf6e15uIURKdSq8TTMUJC/oo008RMYM+iMhascO5jpJo8uVfa6WhwCWz+su/AtrowtRTIjmaTCbrKULJDdGFqceA/yoF07t5m/yX/zIPoVFdgxjo6jzWrHGfvq/sDkREHXBd51cQlbbbZ4w+tCAt7U+IL1xJe87HFclLkueWJq3ICM18Fbjb/FzV7zPSMt8CMdSm38qOJeJNt8dvBG5O1mRfgEhlvlMZMPx0uj1+H0C+NfFYjNZ4PUJDXbh6fuX4VbcYFwErleEuAJgtKbWAQa8zvIZoTu/R6wzfAt8D3z2xbLi3XmfQKAk6ez16nUF6KHWI320Jhixl0WxEZNRbzZaUStf6Tpl34pT53YgxnX2UqRbRc21xnm58yzIIkc7rDVSN6cyIyFpRQ/bzIMaE3QAkFycsqEEIqf9d9b+BAaD5D2AEZpstKXVdciIeEtGFqVsQNrUVrVVtyV+kICrNE5hg7+v9LiJt+FLAsyAq7Wtgg0fCUN+CqDSf6MLU2vae1tzSpBog/b017/2x7P4Kx9CbPVWZJ/tkzM+8Fvh8bmlSu/eXbo/fDsxN1mT/E+EW8H2yJvu/wPJ0e/zPSnqpz4DPVj35zs/vpFaNA3bHaI2vAv/OtyYedOxLCZuSpNcZBgORiBjltzxl2D8KqNTrDFtRhJUy/clsSWnL0fU3g15n8AX+CNyb+UppGCLkTLzZkvJ717qKMLoYIYxmAT5ALkCg7HGbtyzZvNHYfZBkTySNhOQNeCN80rwB7xFXadN277LmIkwZnUqvE0wOIrJWvA+8X5ywQAImHLVoZj21NfDNAC9730cjy9ZfeV7tTkT0gdKW9lGcsEDrecM0z+KEBZcCQ4EhTlOKExakAeuBryOyVnTKWD9nogtTG4BNJpPp6HVP3hkPUBCVNhShhV3qva50KHBC6W38Wimfktp2liZNH439ziN3vAo8/pVl/Z9mBM14C6HVZWeEZn6GGDf44dzSpHZ5Lqfb4w8CDyZrsp9ADIb+NFmT/S1gUAzoDBilteRbE2+L0RqHIZpuW5XkDE85j09U0kcdAN4HIbhvS/hlOiLg3kXK9d8DROh1hj0IIbUR+OK1ty5oz+m2C73O4JW8aIjfbQmGxxFZjg8BHz39nxGenXYQBUmSzlOmobIsN3sm9TrD+Yjr/RPieXsw/dkRaTfdNPNZSUr9t6OeIoym0CSM7ECulyzdeb7sPVRCuu0TYLDs9Q5Q11ap2Gr3ByYh7FGdSq8VTA4islbIep1BD9wK5C2eUL70yvNqr0BoIOnFCQt2I17C45wqfEKHrf0WRHC4/Yi29m6EBhCLSEL5IDBZ2c96pXzFLTO65HqiC1P3KeeRZTKZLvVP23YVYuzhpQi3iNd0b+21FaSl3Qr8N7ow9RTV3omHAYzmzISZM2NL/5B5y+UZoZl9EU6TNwDLM0Iz9yDuzwfA5rmlSa02p9Lt8eXA0mRN9jNAIvBGsia7DFgz+QUvT4B8a+Je4P4YrfExFCEWozUWIWJefeUuiafZklKB8HBvdH1QPMtHa2Rpsh15ChIL7pq7I/z2PxhMiGiiXwA/tHesnl5nkBC9rjOUcnnWm0cc4xaXAIOA6/6+cM/YB+4zfIfoBPko841OEYYPK9N/AvcoWZCvB+5FaD4ZQKTZkrIXwGQypTk2jNEaL0MIo5sRTbEcjUzcaNknWEK6DWFe+AbRKxeTbo9vly+TosnP64yLc6VXCya9zuCN6OL+IzDPbEn5QFn1K7C6OGGBJzAN0V06BvHC/6BM9wOHdt181dexsbFRp+w8+3kislY8AlCcsMAL0fS4XDnWiyPyvvQtXrPWSJOw2hmRtaLT/UMU4/hnSnmiICot0Brhv0W7t3o28EJBVNqXQI5zL6EkSRaEau9w4bh75syZABZZlnXAm8CbGaGZWoTAuwFhxA7OCM38H5CHcN5sscmXbo+3AC8ma7JXIbSNhC0P1o8tuif7SyALyMm3Jx4DnojRGp9GaAOvAiditMYXEEI/EAgcG+M96IVZxpcc844yldBAIHCX/T3PkZqbDgLZV/7FO9bw7N41SFwJ/Bk4T68zbEARaq5CRLE3Tp80xT8MoaU1IHIBvgb8yfDUiPzY2NhUp02M77yTtynp1u1/Q3S9P3vPn3dcmHSr4W2EoPr49az2O7c7/RcO7pYk6W7wkP19Hv8WeB6IVexwxGiNeiBy0hyfAS/MMr6pbPMC8A5w3Vi7j0YRRu8jYmm9jgivXArwtJTwJj2AXiuY9DrDBMSfsguYoPjPNCMia0UD4sv6eUv72d6OuEoRWSvqEdlQCoEnixMWaA5ecdGPYfkbCxFDPB4BvIoTFvyonM9Op+meztSuogtTK0wmU9n//SsptiAqTY8QKrN9X9g5vuDZtA+B3Bv6T5l4ZJi8vqioyAdhAK2ZMmVK7bfffjvWeV+Ky8GXSlmYEZo5AjFmMBl4IyM08xPgPeB/c0uT3GpmijPmOmDduzl5F2+Ir3sKkdxzabImuxDIGofuvXR7/MoYrfEVhCZ6K0IwVQAV3r6SDdFcq1BKpdPvihL5/ZqR3HQ9kLDZWD90qjX0MYQxeM43nqXHaBpjmHHX3OLRSbcaPkbc/8sR2vHn4SN8qjd9WzUd2GW2pMhKs2j05ncsIS/MMr6rbF8BbJwc79N/akOoDZGc9O8Zr+T+cP99uz5CCKr0hQ/s9rktwfAEgF5ncNh3fBC2Gx/n0sfr/jfqGvKussn7hoPNAzzxkIaUeGovuWdqQ+hGxAdvgRJvfiIiisWP5iN2b+W+/mGcXReD8Fl7E+irTGNc48G3hhIhox8wGNFaGOJzpfegjPmZbwCfzC1NWt3efbWHXieYNJJ+EIBdNn+qkfTJwOqzHRMoImuFfbvJVBuRteIl4CWA4oQFQxGObecjHNl+p0yHjsj7kuI1az+hyQvXIbj2RGStaLch2pXowlQzouv4LVP2u1v8nyl+DZh9//CZzzx55H0fwGEr8dHpdNWutg1X5pYm7UY4Rf5bGQLze8QL8VJGaOYGhJAyzS1NcmuT8PCS5HR7/PvA+8mabF+E0LwFeDZZk10wDt0a4IN0e/y7ztuZTKbpaW8nvNTSeUlSkiOpwta8vLyYF+Mq7kIIv4+mNoRWIjS0Z/OtiQteM77z/X1371yJuPdvAkVmS4rVZDJt2r/awwbMjdEaoxEflNrje2x9ENrIXwA9cEnFIft0hCZzQYzWuG3UFV7nTW0ItQOPFHuU//HW2/tvfTJtv+P0/gDUKqXO6XctMse9pAHHG5DG27ApTscNcl850H6R/XfPAwMQGvxmhDb2BLB9nF0XPGaK51den3kEfyI22obQYh8APk+3x7ttbmeEZuqU6V0I4dMohJTfFkRLYT+wX/KWbIjs0J0++qHXCSaZmkcAquue/VCWq3tMUsaIrBUO21AzT+jihAWe+6+K3BL+0TdP0yS0pivTsOKEBTXhvj4+xWvWfklTfKkjwBH91HGBxQkLohzzEVkrWo4G4ONhjy5MzQayC6LSfI971hy5LGjMvq/Kt438v5BJdWU7jgcWRKUtR2gm3wM7ogtTWxwqogyByQAyMkIz9Qht4SaEXWorQki9N7c0aY+77dPt8dUIrSY7WZMdqGx7J7AqWZP9GeLl9Qa8/SOkUV/elL0epx4jp+IFkKzJ/hlYP/IubfA4u+5Iuj3+wRitcSHCrywBWB+jNR6cGOfTd2pD6JZ8a+J7MVrjQCAhRmuM7hMkjUe4YxQAnwJ/z7cm7sl5Le873Ya648BtiKSl26bc4nXY+wuPiT9pLDrg4oBQzRrl+h+JsAUF78yya6Y2hPIJMLUhdANCE+mLEDR9ldIPCAYatsh+kidTjx/mm5C+jP/xJAcagD8NsnuWBKE9H2H0n4AwE1wI+Ox7x6pFDEwHGNRSJIiM0MyBiA/AjQitD4QWth/RUnAIogNzS5Oqnbc1mUyT/7D6lk7VlBz0GsF0alu95jZJkm4DahW7SWceq8UelI4SkbWiYbvJVBeRteJj4GPndUqPYtDByyZ8OTx/4z8RD7ajTAnYfbAf8JxjWXHCgnrgY/9LxwcUJyzQRmStcCtYogtTq/9hGrPdETYjOfzmUZbYQZ9hOliJEBCPAgMLotK2IYTUD8r0R0ULa8bc0iQzipDJCM30Rvht3QykZIRmHlSua2PQ0gC3vVnp9vgKRDqszGRNdn9lewmld2jITO3525Y1/IOWe5COImxUl58otMcDW5I12SfHoVuPaIau2CXV3l8ryVdWHrZlISIhWBADuD8HCq5P9Zuy9cGGqVqkiYieKEOyJnuyxpthCE/3zQjN4uYtD9aPASrG2XXbgG0hNg9pnF23Gkj5RbJYLrze56u1O6odBvchwAnER+kEopPlBHA8RNZWDZA9deOkxYFA4NPyNxtvl/7+GjABO28hsvLsV+7/jwi3kx+A/ZFPehfFxsb+5Wkp4T5noaQ0yS5GCKIbEWNTP0Zozn8CyuaWJnWJQbsj9BrBhPgDngJmothNEF/tVsPGnibNelC6YP+A6FEEypRm4eeu600m00WxsbFToFGI9QNm9d225/+AA8UJC94EXovIWvFja8eJLkw9YDKZKqNT//SEY1lBVJo/MB7RPT8BoTGMK4hKO4xQ7R02te+jC1MbkzTMLU2qQ0Sv/DAjNNMD0blwNTCv4jHz2IzFmfuU7TcqZbPzlzrdHn8UWONynUvS7Te3OBD5aSmBdHv8ZmCzyWS69cubaicjXmqHbenhkbKPDzLrhw3WWjzsmll7pXrrcNlb54EUCUze86RthBapFCEAihC9kI9Me8v7jZk3zbza5Xw2fXlT7bUoYyfrTnADwv1hzGhZF1iZLUvj7LrhnwDj7DpvRMdKoJuixclWpux+BEJzexH4SdEsT8E5przSRLsGoRndgHj2/4t49jco3v8A3Cnd4fYeFkSlaREfuIHAecBA70nBAwvS0l4BPo0uTF3jdsPTpNcIJlmWD0uSZKZJa/IBzGeq0TjTcg9K52tlHUURYseAl0wm050XrFn7R8QX8oPihAUn+o4P71u8ZkH/iKwVR9uzv+jC1CqafKMAKIhK80C88FMQw2/uAM4viEr7gSZBVQjsjy5MleeWJtloMp6Tl5e36cRd5QmIwHGXILq4x2WEZu6kSVBtRHgZeyCaPMH6+/z8MuZnznTMu5mSEZr5JbC1z826kDH9LZcCP80tTVoFrAJI1mQPBS6vOWC/0hPNayNln5EIb/si4KsL/uY56fvU+otcBybnvZtHRmhmGBCGaF4e6PtCEOn2+OMoPa4mk+nPC9fF/U45TsDIedrCH//ZUIAw4v9Ec+HjXCzOGXSelhLkdHv8Asd8RmimRyWahckAACAASURBVEZoZjBCiAUpJRAI0v2fz4CM+ZlLlapHEI68/wWi55YmNRvpoPx3nggbJwVRaY8gBJBz6YfQ5g41Fg2y8n+024jeXnqNYFLoL8FKGe6+MWLgr4eqLNeWLY57FKHqH1GmjlIevDS3baO4LFO2OM4P8Hti+oXRz35T/PDxmrpou4y3BLVeHpr3JUlyF6+pW4nIWlEM/L04YcHDwNU+5VXZwI7ihAVfAq9Js6PbHfXQgRI9wRG/3AhQEJXmh2j6OKIZ/AewFUSlOQuq76MLU82SJDG3NMlh4H8TQGn6XYQQVNFAKk22kzLgRLXJMgjhE1WGaAaVAXucfl+FaH6Ot+619QGeAcZkhGaeQKRc3zqmPz8BW/veF7Qv5YuZE5M12Zp0e7wjXns/HzweGNO/ZlZGaOZwhPYtph6EIQTQrwib1qATC8rPy7gn8yBwEDjgPdVrSMb8zEXAgTH9OegXrLeO6V+TxRFeHdO/5lWaC5XhOAmajNBMZ6FDRmjm907r/QAzQoiVK6UCKLebZU+EzQsgbG5pUmNsq4KoNA3iAzJZ+W8mI2xTe5UqWkTT/EOaBNERV5uiyWTadO1z81+mC+hVgkmW5Vlli+M8+qa9c7fx5qmLgP4I9XQc4qHv71R8yxbHHadJYNkAf8TD0FguE9MjwMm7Jp9/8vvD5QG5P+93RHX0iR8/7KZnrou8vmxx3EHEH3wQODRk8IT+ZYtfj3MsC1327p31NrujCXjWiMhaYQc+NZlMv16wZu3VCI/gBSPzvrywOKfgeYDihAU3KHapaxHj9OwtFBkx0vwwcDgia4VV8aP6XCkURKVJCMESpZQnEU3A6j79vfsUpKWtxikO0PAwdkUXpjo0JaBRWNU7gtwpjn4znfavRwT3E//lERgeVhoKfHPyD6MO+J3Yd8meX0MlhBAYr5RY4B8n/lYekbEg86cx/dmn5BoMB+qqs2p8lHtTgrAn5QIlff8dlDVz9kyHvxcAee/kbT5xb/lMhMPlYI8Qj0kIjeMiYJD5uapRNDXNKnERKi7Tw4iB4+UIM8QdTuvMitZ5CiaTadOtuX944k7pjseHh5UGFkSlTUcIoMkI4/YxhDa4CdGruCW6MLUKabEcXZh61p9DV3qVYAIIXpprI00ieGluq7nqyhbHedP0cA9AGFtPupSqr6b88bPYmTc1jmPLSZPeQQxjuUeGF1Z/vyf0mesikxAP6SCEWjxIV1vlg9AgBgEDG+zy4LLFcfNQvrLO077nX+lftjjuAuBg8NLcxtTjnU1E1ooqhKZj/Oj1t34M/9/XjmbuXUE794cg7CQapUhOv52LJ8IGEVKcsOAwwqjbWAaFNf7+KCJrRRY0CpPQuqsGfNbn7X2fIewov0f0PJ5fEJVmo7mwOgAEKBEX+uuG9Dm/IC1tM00flXqaa78gDL0jfV/aOR4oGx5W6hwEbSeip22X+YELPjrxl4q5CKP0fmDP8LBS88m/jtri9+yOh4FQxPNwAXBVw/+qhxWkp32oLLMC5X1G+oXpw06mILS18toBA2wDwo585Zg/effIN33+UxLFEWqGDjnS18ND1iM+ev4IoervMh8GjFcE7APKPdYCWqUJplVK4+8+wV5jCtLSHAO/v6RJCC0FNkcXpjZGenBQnLDAQ5leSJOW1lIJDPfVjS1es7YUeDEia8Wjrvs7E3qdYGovwUtz6xCC4ZTU181wcbCUZXkWgCRJ98iyfK/TKjNOGSPWm0yzRj+w/ObGtWmSjPiiDkb50irTawYf+uk8hKfu4LLFcQ00Ca3jgGZswMDwso2v5yLsLhrH9EK/kPPLNr6+1mkZwK7BQy4OKVv8+hTgx+CluW79oOr1vvURWSseI/v5f0VkrbhB0UqubfVeOKF4uw9COCg6ysUIzWQoMLQ4YYENIayOAlVVB+tD/MOOXYIQ+r8ARbLMyYZ6T+os3v719V7B1gbteXabZowsS0dkWdoH0s8NE4Mu1e6vuQshhI5FF6Y27xoXWkACgCkvb5O/4ZdraQp85vAZuwcY6f+f4iB9mPwq4uPSF0UQ+b6wUwuYENpxqWNqG9TnpOf2qheUeS0QZB3ht0K76+R2xAs81GNvjT/C1SEICO5j3DNSo7VXAHh4yEcQz0aVUzG7+X1cuZqPEQKwQZk6/26c1l4/8DXf139NALZGF6YOVv4Tf+XeT1H85oa5/D+OoShv0qTFOZcdzvMHL7tw5fD8jTMQArdT6cmZeCsQbekSWZY7M6dcjyV4ae5hhOreLBnoeiW6QNniOAlxTxxCqy9gPx48dHJw5aEsRHPT0ayyHQodPTJg17HlTsskIMKvuiwWYfQdVbY4rhjY3B5h1REUb/c9SjkFh6sD4uXoB/hVh/a90P/gsR9oajIPkiT8vLwb/Ly8G5yb0QHKNv7Aifrd5XqvsJo0FA2pOGGBs7Z0VDnecMDf96qL/QaFHZyC0EQcsYV2I5o2P5v79b3Za//JOrtNM0zjYa/z8LAd8NDadtSGBk7uc7R8O+LFR7n3Aeb6Bj992NFYZXk1YD7m5a0NCTtYjfgvq/ZNi4wZVL89BSFkzNvjr/l0zqw5NwKHrtm4eIS7Dhjl/jTPMbiRZwaFHfwMF3MCTfamxlJ5wN4vIOzwA2yE4oQF3yMEjzdN2uteZfqJ07IDQF1E1orxrf+7AqU3+HDbNTtOT8zEGw7MkGV5vjKfg4gn0+tRjPGOL9ZWx/IjJlNy1J8fPKVpetxk+lfwHblrXRYXrDeZ5kYIQeeDMHpOchVWFwQPG1y2+PW7AcoWx8WdN2xy37LFr9+D8O1xLn1c5nWIL7eltRIS3my+AZArA4YSEl7q0BRcOx6c523AUVuDx/Hqcr+GXy+Z9E7Yuk3LaWrKhSCag455EGMFzSE/7BqESPNudipViGabuSas39XBVYdf9NDaNLIsWe02jU22axqOhIcO73O0LBMkh6DQAh6WkMDL9fuPFiGaUTpA71ld6w1chhB++v7f7RiCCMmsB/QR2Z/6zxw+au/bJduYHT761+KEBbWO/TkVDeJjYlWu12FL+pZTTQqnmBjq/frUITL9JCHsUnuBMsd4zLLFcZ6IHmSd03SMsu5y5Xqci9Z1fsjgi/qXLX79AaAoeGnuejqRnpiJdzpNhkFAaFi9RWs6myia0bfAt+tNpjsUYaUDLjzpG/x2SNleh+0sIdBc6vBbqlbKMURPVDXCL8ax3ELTS9paCXT67QkQVHEoABG5wLVH0HXeE+jv4WkL1fevPG/ing/9NOH2lQgNpVSZ/gp88/meI3XA6q/rNt0VO3qwZtewIc8P2buzACG8QhC9U47fIX3Lj/pqBtmfQBilvVGCpQUe+yJQE25/F+ES0Bgwzbe2ZkCfcHOSsqwWqPcI0HgGh5d6Kvs4VhoyYkLIsdIPgPr+hncX2UT6LE+AnJJfvHNKfvH2kCRr6YNx9yPJVkmSrUjYJKmxo8ExfSMkvPQfNAVw07n8DkZo0jpvGgL14SfmAYSEl2ahCB/lY+RwXXF8GGqdfoOwQzW4FKvrMl2t2RuhvZ9OktJW6Yk2pkBEN6+DrkgRrtICwUtzLVbjtE1HA24um6D70ADcoR91ePkvfpePDQ/5dg1N2kKj1gBo7fqGobaQhotlnS1CskoVksVjv1Sp3a+p1B6TZEmm6eFvxnVP/TzzowfH5gGaA7oLLtP3P/wFQhA5jOvufnvQNPzEZ5/H+DsGndz+ld3qEWi3avrKNo8w2arxk22aPqYde/v9f3vnHt9GdeXx35mRZDuxLcd5EJKQbgSJm01oihOn0GyXFhzoA7BLA2VZKI/dwtLnsp+StPRBWj6ftuFTYNvSZpO2vLpsQ5N2I2gLIaFNug1ksYHlFXAgCiSUAEn8jh/S6J79495xZFmyJFuyx/b5fj7zkWbmzszVtfTzveeeew4A/Png2w9ffMb0jlBLQ6m/vOtzZKkesrmLfPEuslWL5VOHyBdvf6vkvRfMie3dAv1DdJ9HhwKn/+Oc3hd+xYr8UJafFfk5Tv7OorJpJV0th7/0YNOiH65auJ8ZkyYFin1Fvo65zPCByZ5qHSwNVBw/jxn2C6vPPnDztv2hR1/8q9XjKCr2WXxe1fSudZ9Y3BIo77rJNAv1vTLAALmHfJN71oI4BkKMiGMgjhKhF8S9IO417zu5dGq0uLT1/wB8oGRW82ayuJMsdZws7iSf6iCLu5HaS35v+YLDn0nz9ej3D+LZ8o+tmF+5+y4kdSTygecy8RLRagBwz5lsvNuZecBQZUgpwlmh/pMXL33pVzcd4jT/mLlv2EB9LwxiBZtZ5+hmBZsVLHaoaI4FdVDB4sTjZ1/yxYWPb9n4oiKbFXwcJ59S5DPnbQb1T989aCpn5oUWnFdsjhMhThY7lg33vSIGhWw4BwiKiBUIiiwoUrDf4+PoQYIic4783GtZiM8uUe3H/Nzj83OP7eden82x0oDqivm41+dDzI5RAHEEem/9bcT+6qcWRuPkLyaoLobFDItBgC/Q5fMHOn0+f7fPojix42NWFoMYZDHBdogsJsX+eDzuV45THHecYseJTXLiHGBmW51yxX1TD/3nVccYBIcCQZtjrX2NTgzA/JWo709Ctz349KQ1ly3pIkuRZcWJLZT77a4u245ath21bStqTbvwyUBvdOB3uzhAaHvkfUqxzcw2K7ZZKVsp9jMrWzmqqJiYu1Tcp5htMIgZFuLwl1pwOsx3grVmEBz4y2w47XMu3lR56LeXNRMxFHzlPop2gBQRFBT5ymzq7SRiIlL4yl0vlv3y0TeIGSACrjx/TuyOLy0ykVKpX6UTv6PTP/5I2Tu/u7AtrvxKqYCKs5/1e59i5dOfhX1MzKTInu7nnmPzL//JzAMPfPZdi+OWpb8zlsVxshAnfUyRxXGLECcLcSt41aNFHfeeF0UaEivHZPuJ47E3i05/d1/Jh1ItzB5yinAv9phco7dLJbTvyACM8Xwj0Jf5NmOKcOfeFTYAZ0HP7v82hyiLV/e/dOI42wfAf8w3Z9pU583XMXAcjr/vuNf9r568uNRWsGBBzYee2u4FgE+03DbVXBtI2mxor9yYKe9uDgDnuFVBk1VrHCfsEQ6AeKs9c3ZF/O03k463HQosPu+U6IsboHujzQCanyy97PazOjddZPbbtld8+X8vnLV6xff/lhYCr/xNU3vtj+ZXbt/JNqqJ8R5yUArAYRtHwHiFHDxLoAi0raYYZlqZLZ7JPszzWTilCJgBxhRiBMkBQ+k2PrnqiSIANrNtE+JTCGQzWA9fCArukIbATOC7tr5acsd3euPsY2IfbOWDDR8Xs4XjbHMzbLQ+vWdOxxf+7cic3bt7ZsVi8Pl8iFUvK9r3g9trZ/Ys3vsIKSqjOEpJYbKlMMlWmARFxVa0ZKbf6lbECMDtFTIcpXxkwbEBcogRB8MBw+mNlU8utttbAVTOWNh4hAnodqZMKilqeZcJBGLqdipKiotaj8ICgWAddVpKr/x02fH7N3WUXvHp0s53jhyzSt7/6lEjSgqcNITT+wxgUdmivfusGPVSDHFyiMiBnxSKwSgjUCX0xEBHdzyoSuy2QwBmzp2/65fQM2pN5vVtq6YpdY/kKuLSq7alza6ciPv7cvOWpTufdHhtNvf2ojD9Gjq3m0tFPu1Lvqt3x3ENwXf17rx4Y+/RjX/egBPXEPuu3l2V6hrn3hXWtoovN3ys9c5zcEKsDkKvZ4omb7+vuGlPXX192hzxO9PEBN+tj5+bfPz5cLhx3uUb+vmdNIfDt1qLjh6Adr47d0X0J/MZfBQWWlQRq7kVO2fFitVFbKEBFu4lB5tLTnntjeR7Z0NbNGQDOA0K7wew6XiV8xsQeg4frv7kzDlP3Q0L3aC+oUU06bUXwNauKmcljKPhrm23/eGiC1f1c3JcNB3YuZPWw/SoHQf2U3t6/9x85LPLy8vrrkxXt+QfU1s0ZAEofuKPX3/ig+fcchG0Tadve/m5j/904ZIHvgXgge5Q/AcAYvte/MgtVfM3fxPGFrP3mbo7F1ffc727f9M3brnnjDPvuuz+TR3P/fi+6R8EYMXANsCuL5id9Oq+fyw6S92FBH84s02H9qNqAeN5cnDk2OEZNTPKjj0LoEbZ3GXF6UzoJUgLAJSohqp90CKVvHkCz2XiZeZWItpsygH9RWrYqIYqMq9n4YTBtm+zapoKnmnDd/VupcJh9l29+0TwNC2WqdOgZxGMbiiYtlgE4Jwzp552KoCjDH5TFWN/rCJGnbMdBR+aADzauPuGa5atuOP0YCAy6NifiNZm6qoHA5E49H/vJoA2lZdFrgaAP+0NL6uav+lrg11rnoJgILLH3WMVTlenGdDxrj5nXmdmvveAuioAXdHesBMMRAakKXrnrXDrmTW3/hdADwQDkZ8DwOFD4S8ur1632S1z9J3wt4OByJ/c/baWcFcwEHnefI4Xku+ZHkIwEEkZZsSI/QwQZrEfs1u6Qz+unLv3XQA4vtj5MrTobANw86RX7ZftLmsetEgtgHY+dd9DNVQdRmrn2UShtC44mfyqYbUC8H2rpunm7D9HZryYidctUxB6T4oHACBezNsoDkXaw8cG6yFUvGFBL4DjBEoWrQ7oWZZ+29xJF1eqhtUfx4moie45z2GEaF5o8iemqYbVv4JehtPJ4MdbrFldJe99+Q9chIsAHH9736LWkO+NZcFA5F0A6GwP/0MmUTLcgiy764UmlbNrOBxuzObabATWSxixd/3gnj4UCX+r+vQffROgb0D3qM6CdiS9vWt+fD4Q3wXtw3Q/gP3BQITN90NBR8JM9IlL3PqO//7wd5+4YNbXlmOga8ew8eJQrqBEZ6oYAHRVOXXQU53uNhuMOVA4hRSmQKGX4tRLDtoohlbLoeMUg6IYFVsOSsih2RSH/+SSF6Yw+EsECkKP790NqqHqz9BB3p8E8KRV05T3bBKpUA1VFoA5M4s/U64aVn8Rekq8CtpPhaYGDhQBeKz3pPjG6Ez1YQCXT+l+ZioX4RCAFcFA5LWD+8ONZyzOLtLAOMUzAjtcgoFIFCcSNXy9LRqaDm02OB/AzQB626KhbViCxwCgY0nsKPrbOlO+nxLdV9qxJHYOgDeCellP3phwwqS75oTErnUybdFQAMAsBrtLQ04BeDrMkoLE14DzWnmnz6nFCcfHQ9Axez4aK1f3+dut2dAOpfeohqpmGJGa4v9ciWqo8lk1Tc5QA8uphqpSAAtMr+3bOCFACwC0nVb6p1JoMXoFOn5QU8fpsa53Xzu5YfKC526A9gbeBODyPTu/ub6urv472T5bGLsEA5Ej0H/3TW3RkJv55Xzo7ymgRwiujTOW7v28BY/Mhg6S9wBEmAqP+Q/zutkGJfxIuPHDH7vxLOiZxETR+mjPvPh3e3SXeU3Zc/4XoRd+ngXgg2dM2RQC0KIaqhrPXV5S9vhT3Vgw1/8fqqHqfvQPFjZl2ZRF81TD6oeROpDYqzOLX6qAHvf/DjoY3j6rpqn9L9qQe0NbNDQZemX6egBnlpb/1YEOZvd4MBAxSywKY8cSvI0Znr9ktjsA4mAgklVevJ1PhBvr6upqM5fMHRGmPBAMRGLQntAJmVYI0I6h/wJgW8eS2B4AtwYDkV8A+MUfw+El9fX1i6FjBQEA9h2M1dnL99X5fYj3PLHgx9A2q9eORk9rP7nkpZ9hYCCxTqumST2lBahfqIq2aMiedtI15W3RG++DXqnv5g371EvPXrurrq5uW0EaQxDygAhTAQkGIscB3N4WDa2HzmH2cFs09AyAW3WsMsxDinC/MQdfsWqa+oZ0r4fDVy6pve2hbJ7ZFg29DzrM7eXz5v+hAjpd9upgIJJg3/JG7yifsdGF8YU12hUYJfIaOybTM4KBSFcwEPkh9MLSRwBsef8HfjS/tXfePOhFpMMK91tU0uxvi4a+0hYNPQc9nHMArGz4y1dfDgYi/95flDxFYmx0QehjQvaYRmIaONUzgoFID4CftkVDPz/6zun7KioPPPChs4snvfWW89D+V516DOJrY4yURdAzfuVmWwTgipq/K1oEbcD8VwC7jO8NvNIzSiZdbHSfz8exWCzdZcIEYkIK02gTDESib74ePnrawofOevixk68AcHNF0QG09s4DgK62aOghaOEJAihfUVsyF9rjmaF9pNoBtN/4haOT7rxr2i1P/vHb0y644NLU6S28ScqMNevXr1+c6UIZ/mXPWG6riTqU8wTBQCQWDETuwYmlRnuhnd5+Ae1D808Azm/4nzUvASgLBiJFwUBkRjAQOS0YiFTf87OOqmAg8mA8XlRwb/VsSPwhDFaOmQ8jxRB2+vTpaRNoJiDDv+wZs20lPSYPoKfsCcFA5CepzpvlEL0jXa8hkEs+vZyWiwyWGmvr1q15Tx80lkloK3c1hWfSiGWL9JiywEQuENJARN1ExABuMIduIB3jY0D8JRdm/pS7TISZP+8uHxmEEHS2WDeedxe0Y9+84dV+XBKqqalpxhhuKxGm7LhltCvgcQouGumGf16wnWQ7hB0pmPlwSUlJHB5sq2wRYRKGzQiKhjv8g3k9KcvrCu0e4jlbTnt7ux9DaytPIDYmIV8MO8RIJgZJjZXpurX5roupR0pbjhfcHtauXbu/rq7u87m2lVeQHpOQF4ZgM/IsOQzNUtpy1q9f/3wh6zcREGEShIFkNTRLZ8vJ0u1hKIzEigVPIMIkCAYi6q6vr1+KHGYXR9KWM5YC1w0XESZBOEHO0+xr167dP16GsF5ChEkQDONhmn2kKZSP36gIExGtIqJa81qdpkxtQrmCBKMShGTG+jT7KFAQH78RFyaTHnwlM+8wSSwHZMUgogoAIWbeYhITpBSvcUZOhk2vOfWNF0Z4aDZhjNm5MuKZeE323FOZeY3Z3wzge8m540w6p0uYOUJE69zyKe6VWybeITBoltyhPyOX6waUvfPOO+fu2rVr+tlnn33kxhtvTP7cmZ6R6njysUz7KcnQVgO4++67Z1177bVvDfMZw2rLVOdzeEaq8nlpy2GS7nMMSo7lF9bX10/K5beRbSZeMPOIbgBWA1idsL8BwKoU5dwA/9uzvO/arVu3NiYeS94fRp053bmhPiOX6xLLAugG+jKzJm7d2T4j1fFMbZdtfQdrq3y1SfIzhtqWg53P9hmpyuerLYezpfsc+fz7bd26tTHX3waAtdnc28vG72rocLSVpvckaAasS1u+fHkzxtACTUHIxGgIU2vSfiWAfhloiWgVgGdY25iWAmgUA7iGU6xLKykpibN3Zo5GNGyxMD4ZDWH6NXTsa5cKTrIvYaBYbU7an+j0W8za1taWVbqdkYBHKWyxML4YjRThrUS0OaEHtM49Z4Zs5zLzRiK6jogAoBlAKzOPijB5MTwpJy1mDYfDHxjtOglCPhmV6AKsXQBSHV+a8H7jyNVoUHKJyigIQh7wsvF7VBlKVEZBEPKDCFN6JJSrIIwSIkxpSDX7BVk3JQgjggjT4Aw1lKsgCMNAhGkQeBxFZQQk24swdhBhmlhIthdhTCDCJAipydW7XLzR84gIkyCkIFfvcvFGzy8iTIIgeA4RJkEQPIcIkyAIALwVFVWEaWwjBlchn3gm1bkI0xhGDK5CPvDiulARJkEQPLcuVIRJECY4XlwXKsIkCALgsXWhIkwTBC/NuAjew2vrQkclgqVJNtAKoAJAJEXMbzfp5aXQsb5DHopoOVbxzIyLIGRixIUpIRPv9WZ/M4BLUhTdzMwrE8qIMA0BM7NSnHDohvr6ekDnoSsZnVoJwuB4MhOvSVRwPTOnEqzke11ndrsBHAKwL6HIUgCFzkm3IOmZhbguU9l05xcAeAvAeQDeC8APIAbgrwB+A6BzkHsk70tbZn9c2jL9+TnM/M8Z71zojKApMnFmzMQLLTabobPxrko+P8i9NybtFzzjafIzC3FdprLpzudyPEXbSVtKWxakLbPZRsXGlAUVwIlsKkS0nYie4cwpnB4ueM3y98xcrstUNt35XI4nH5O2HPpxacvh1WHUhnIVzHyb2U81lFsFoIb7D/ceZOYtOT6rkZmX5a/2Exdpy/whbZkZr2bi3QHtjeoSAjBg5i4LxGCeP6Qt84e0ZQZGvMcE9Bm3+0gYsrmZeFtNr6nSFGnOtbckCMLYZVSESRAEYTDE81sQBM8hwiQIgufwqrtA1mSzvMWUqwawjGVpS05Iuw2PVO2X7Xd2IjOme0wJy1t2GOP419KUqzXnKkayfmMdabfhkar9sv3OTnTGtDBBe4a3Jh4w/6H6YWb9to9UpcYL0m7DI037ZfWdneiMdWGqAHAsYb8Z/f2fBMFryHc2C8a6MAmCMA4Z68LUmrRfCR2/SRC8inxns2CsC1M2y1sEwUvIdzYLxrznd5bLW2oBXA89vl/nlhEGR9pteKRrv3TfWeEEY16YBEEYf4z1oZwgCOMQESZBEDyHCJMgCJ5DhEkQBM8hwiQIgucQYRIEwXOIMAljBpOdWZgAiDAJBcWE+cjHfapR+CSRmeogwjhCiDAJBYOIVmeRCzArzLKN5HVmI82lIk4jgwiTUBBM/sAtScfWEdH+QjyLiPYT0bpBzreYOg0ZE4VSAruNAGM+tK7gWZamCMfbgDTRMNOIRlZpu5h5IxGdihRxjcxQcil0uup8hAfeT0ShfPUEhdSIMAl5x9iDUvWMVgLYnOqa4YiGWRS7AamjbVZAC1bK3tQQ2AG9MHdNnu4npECGchMYIqoww5x1RFRNRKuIaEMebl2L1JmTawFUEFGteWbW9hojPqHklfmGCtODCSVfY2xTy5JX8Luf1Xxutz6hpPPXmXN9oW/NcyQUboERYZrYuNk7roM2LOcrxvdUJAU/Mz/6SmbeYkTiGIBLs72hCd4/JUOIkIgrduZ5jUbIGpPqUmuGiMvce0N/7jXm/DpT143QoW/FrjTCiDBNYJh5h/sDZuYIM7fmKRV7J8anxQAAAalJREFUqp5QLYDvJezXIEkwhoIRIlcEE3tNFczcCj187Ce2ieKWEKSt2twvBOA6d2jJzM8w8yXDraeQGyJMQi3ynwnFzZmWyEroHplLdZ4iN9Ym3CcCYFnCEA7Qn29AL8v0pBKPfxq6Haqho0wKo4gIk5AsGDB2l3XGzlI7hGn2BgycIesTIpPwcYexceXTXvM09OdpNM+pABBKI4ArTT37nEBNb3GAr1SKOo62P9W4R4RJSBVzOgLd49lhhj3X53jPHdA/fAB9P/xE8XOdJWuH2msyorYOwLoEg3gEwIMJ4ZR/ZsquSnGLWnOuFsAqZl4K9A3zWo0g1yb1vtzyDw6lzkL2SGhdISVEtJmZLzE/xJXMnNP0OBFtYOZcBW3EIKL9zHxq5pIDrvP05xovSI9JGIAZAlUYUarOVZQMa4braV0oUtiXsr0uBMlMPCJIj0kYgDv0Ge4MnbHNtHrJS9qIi+urdX0udSOiVXmatRQyIMIkDICItgPYID9CYbQQYRIEwXOIjUkQBM8hwiQIgucQYRIEwXOIMAmC4DlEmARB8BwiTIIgeI7/B+1aOpu0nS1aAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 288x792 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(4,11))\n",
    "\n",
    "ax = None\n",
    "e = 0.8\n",
    "\n",
    "zz = np.linspace(0,1.2,10)[::-1]\n",
    "aa = 1./(1+zz)\n",
    "sm = cm.ScalarMappable(colors.Normalize(zz.min(),zz.max()), 'plasma')\n",
    "sm._A = []\n",
    "\n",
    "axes = []\n",
    "\n",
    "\n",
    "for i,sample in enumerate(samples):\n",
    "    print i, sample, a_samples[i]\n",
    "    ax = plt.subplot(5,1,i+1, sharex=ax, sharey=ax)\n",
    "    axes.append(ax)\n",
    "\n",
    "    f = interpolators[i]\n",
    "    mod = f.r**e * f(a_samples[i])\n",
    "\n",
    "    r,wp,wp2,cmat = data[i]\n",
    "    sig = r**e * cmat.diagonal()**.5 / mod\n",
    "    \n",
    "    d = r**e * wp / mod\n",
    "    \n",
    "    if wp2 is not None:\n",
    "        d2 = r**e * wp2 / mod\n",
    "    \n",
    "    if sample == 'sdss':\n",
    "        ax.errorbar(r, d, yerr=sig, marker=\"o\", ls='None', c='k', label=\"$M_r<-20$\", zorder=20)\n",
    "        ax.text(0.5,0.9,\"SDSS $0.02 < z < 0.1$\", transform=ax.transAxes, ha='center', fontsize=12,backgroundcolor='w',color='k', zorder=2)\n",
    "        ax.tick_params(labelbottom=False)\n",
    "    else:\n",
    "        ax.errorbar(r, d, yerr=sig, marker=\"*\", ls='None', c='k', label=\"$M_{\\star}>%g$\"%limits[sample][1], zorder=20)\n",
    "        plt.text(0.5,0.9, \"VIPERS \"+labels[sample], transform=ax.transAxes, ha='center', fontsize=12,color='k',backgroundcolor='w',zorder=2)\n",
    "    \n",
    "    for a in aa:\n",
    "        ax.plot(f.r, f.r**e * f(a)/mod, c=sm.to_rgba(1./a-1))\n",
    "        \n",
    "    \n",
    "    if i < 4:\n",
    "        ax.tick_params(labelbottom=False)\n",
    "        \n",
    "    if i == 4:\n",
    "        plt.xlabel(\"$r_p\\ \\ (h^{-1}Mpc)$\")\n",
    "    ax.set_yscale('linear')\n",
    "    ax.set_xscale('log')\n",
    "\n",
    "    ax.grid(which='both',zorder=1)\n",
    "    \n",
    "    ax.set_ylim(0.6,1.7)\n",
    "\n",
    "    ax.xaxis.set_major_formatter(FormatStrFormatter(\"%g\"))\n",
    "    ax.yaxis.set_minor_locator(ticker.MultipleLocator(25))\n",
    "\n",
    "    if i==2:\n",
    "        ax.set_ylabel(\"$w_p(r_p) / w_{p}^{\\\\rm reference}$\")\n",
    "        \n",
    "        \n",
    "cax = inset_axes(axes[0],\n",
    "                width=\"25%\",  # width = 50% of parent_bbox width\n",
    "                height=\"5%\",  # height : 5%\n",
    "                bbox_to_anchor=transforms.Bbox.from_bounds(0.02,0.7,2,1),\n",
    "                bbox_transform=axes[0].transAxes,\n",
    "                loc=3,\n",
    ")\n",
    "\n",
    "cax.tick_params(labelsize=10)\n",
    "                 \n",
    "cb = plt.colorbar(sm, cax=cax, orientation='horizontal',)\n",
    "cb.set_label( label='Snapshot z', fontsize=10, backgroundcolor=\"w\")\n",
    "\n",
    "plt.setp(cax.get_xticklabels(), backgroundcolor=\"w\")\n",
    "\n",
    "\n",
    "plt.subplots_adjust(wspace=0.001, hspace=.001)\n",
    "\n",
    "plt.subplots_adjust(left=0.17,right=0.98,bottom=.06,top=0.98)\n",
    "plt.savefig(\"../figs/fig7.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 sdss 0.9433962264150942\n",
      "1 L1 0.625\n",
      "2 L2 0.5882352941176471\n",
      "3 L3 0.5555555555555556\n",
      "4 L4 0.5263157894736842\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x792 with 5 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(4,11))\n",
    "\n",
    "ax = None\n",
    "e = 0.8\n",
    "\n",
    "for i,sample in enumerate(samples):\n",
    "    print i, sample, a_samples[i]\n",
    "    ax = plt.subplot(5,1,i+1, sharex=ax, sharey=ax)\n",
    "\n",
    "    f = interpolators[i]\n",
    "    mod = f.r**e * f(a_samples[i])\n",
    "\n",
    "    r,wp,wp2,cmat = data[i]\n",
    "    sig = r**e * cmat.diagonal()**.5\n",
    "    \n",
    "    d = r**e * wp\n",
    "    \n",
    "    if wp2 is not None:\n",
    "        d2 = r**e * wp2\n",
    "    \n",
    "    if sample == 'sdss':\n",
    "        ax.errorbar(r, d, yerr=sig, marker=\"o\", ls='None', c='k', label=\"$M_r<-20$\")\n",
    "        ax.text(0.5,0.9,\"SDSS $0.02 < z < 0.1$\", transform=ax.transAxes, ha='center', fontsize=12,backgroundcolor='w',color='k', zorder=2)\n",
    "        ax.tick_params(labelbottom=False)\n",
    "    else:\n",
    "        ax.errorbar(r, d, yerr=sig, marker=\"*\", ls='None', c='k', label=\"$M_{\\star}>%g$\"%limits[sample][1], zorder=20)\n",
    "        ax.errorbar(r, d2, yerr=sig, marker=\"o\", ls='None', c='firebrick', label=\"$M_B<%g$\"%limits[sample][0])\n",
    "        plt.text(0.5,0.9, \"VIPERS \"+labels[sample], transform=ax.transAxes, ha='center', fontsize=12,color='k',backgroundcolor='w',zorder=2)\n",
    "\n",
    "    ax.plot(f.r, mod, c='navy')\n",
    "    \n",
    "    if i < 4:\n",
    "        ax.tick_params(labelbottom=False)\n",
    "        \n",
    "    if i == 4:\n",
    "        plt.xlabel(\"$r_p\\ \\ (h^{-1}Mpc)$\")\n",
    "    ax.legend(loc='lower left', fontsize=10)\n",
    "    ax.set_yscale('linear')\n",
    "    ax.set_xscale('log')\n",
    "\n",
    "    ax.grid(which='both',zorder=1)\n",
    "    \n",
    "    ax.set_ylim(0,145)\n",
    "\n",
    "    ax.xaxis.set_major_formatter(FormatStrFormatter(\"%g\"))\n",
    "    ax.yaxis.set_minor_locator(ticker.MultipleLocator(25))\n",
    "\n",
    "    if i==2:\n",
    "        ax.set_ylabel(\"$r_p^{0.8} w_p(r_p)\\ \\ (h^{-1}Mpc)^{1.8}$\")\n",
    "\n",
    "plt.subplots_adjust(wspace=0.001, hspace=.001)\n",
    "\n",
    "plt.subplots_adjust(left=0.17,right=0.98,bottom=.06,top=0.98)\n",
    "plt.savefig(\"../figs/fig4.pdf\")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/analysis/fig5-density-trend.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# VIPERS SHAM Project\n",
    "\n",
    "This notebook is part of the VIPERS-SHAM project:\n",
    "http://arxiv.org/abs/xxxxxxx\n",
    "\n",
    "Copyright 2019 by Ben Granett, granett@gmail.com\n",
    "All rights reserved.\n",
    "This file is released under the \"MIT License Agreement\". Please see the LICENSE\n",
    "file that should have been included as part of this package."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import os\n",
    "from matplotlib import pyplot as plt\n",
    "plt.style.use('small.style')\n",
    "from matplotlib import colors,cm,ticker,transforms\n",
    "from matplotlib.ticker import FormatStrFormatter,ScalarFormatter, MultipleLocator\n",
    "\n",
    "import numpy as np\n",
    "\n",
    "from scipy import interpolate\n",
    "\n",
    "import load"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_amp(r, wp, rmin=1, rmax=10):\n",
    "    \"\"\" \"\"\"\n",
    "    f = interpolate.interp1d(r, r**.7*wp)\n",
    "    return f(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "redshifts = {'sdss':.06, 'L1':0.6, 'L2':0.7, 'L3':0.8, 'L4':0.9}\n",
    "nbar = {'sdss':5.3, 'L1':11.8, 'L2':8.57, 'L3':4.79, 'L4':2.13}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = {}\n",
    "for sample in ['sdss','L1','L2','L3','L4']:\n",
    "    n = nbar[sample]\n",
    "    sham = load.load_sham(sample=sample, template=\"../data/sham400/nz_{sample}/wp_snap{snapshot:7.5f}.txt\")\n",
    "    snapshots = sham.keys()\n",
    "    snapshots.sort()\n",
    "    for key in snapshots:\n",
    "        r, wp = sham[key]\n",
    "        a = get_amp(r,wp)\n",
    "        if not key in data:\n",
    "            data[key] = []\n",
    "        data[key].append((n, a))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "fit 0.442 [-0.30811418  2.01048026] 0.014920510859276481 0.26606437684869944\n",
      "fit 0.5 [-0.29177128  2.01065979] 0.014134722222032159 0.27867147276368764\n",
      "fit 0.53 [-0.280956  2.014661] 0.013614363904730697 0.2876851481464655\n",
      "fit 0.5563 [-0.26235665  2.01293576] 0.012718846990177557 0.30461163352993514\n",
      "fit 0.5864 [-0.24566402  2.01361021] 0.011914442241658274 0.3215670511161167\n",
      "fit 0.6223 [-0.23793498  2.02420695] 0.011541763700649632 0.33006351568620274\n",
      "fit 0.6643 [-0.22132372  2.0332771 ] 0.010740326858727944 0.3499051420724014\n",
      "fit 0.7124 [-0.20801937  2.04485376] 0.010097968699593007 0.36756596636570793\n",
      "fit 0.7724 [-0.18144492  2.04839508] 0.008813657218454507 0.4086128372123291\n",
      "fit 0.8324 [-0.16328852  2.05974922] 0.007935222376741269 0.44216488391992015\n",
      "fit 0.9074 [-0.13577672  2.06783423] 0.006602674222448757 0.5043883485379563\n",
      "fit 1.0 [-0.13036429  2.09100041] 0.006340309985146675 0.5186239471046072\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAV0AAAEXCAYAAAAOS5e9AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvIxREBQAAIABJREFUeJzsnXl8VOW9/9/PmTmTTIAs7ItsrgH1ulejSOtWt6tiRDEidrk3tr3QVttbpP56i9zb26b03lvaQquN1gUDUhGJtVWrVkUUF3AXIyKC7FsSAskks5zn98f3eXImISuEsHg+r9d5JTNz5sw5Z+Z8zvf5PJ/v96u01gQIECBAgO6Bc7B3IECAAAG+SAhIN0CAAAG6EQHpBggQIEA3IiDdAAECBOhGBKQbIECAAN2IgHQDBAgQoBsRkG6AAAECdCMC0g0QIECAbkRAugECBAjQjQgf7B3oSpx99tnr33jjjfsO9n4caFx++eU3P/XUUw8f7P1oCwd7H7vr8w/U53TldrtiW/uzjYP9W+hGHKW1/td219JaHzHL1Vdfvelg70N3LIsXL15+sPfhUN/H7vr8A/U5XbndrtjW/mzjYP8WumsB7urIeoG8ECBAgADdiIB0AwQIEKAbEZBugAABAnQjAtINECBAgG5EQLoBAgQI0I0ISDdAgAABuhEB6QYIECBAN+KISo5oC9nRkpuAnwPDgM+BO2ti0+Yd3L0KECDAFw1fiEjXEG4pMLwh8ZwChgOl5vkAAQIE6DYccZFudrTkKOBWIBuIm6e/BWQBxFPPk+FejHn8h+xoyalpb98GPANU1MSmJbptpwMECPCFwRFHusDGPfX/3UOz5/utrbC7/sf232zgR/aBGxqzNdO98magKjtashFYAzwLrKiJTas7gPscIECALwiOONKtiU3TMO2HwA/tc9nRks+BoQANiedspAsSCa8FepqlH5AD7EYkiFOAccCu7GjJZkQLXgK8UhObtrM7jidAgABHFo440m0F0xBNNyuNcOuBJ4EYMATobZ7PQAg4FyFqjZDwMOBE4KtAbXa0ZBuwAXgTeAH4XAg/QIAAAVrHF4J0a2LT5mVHS6AV90J2tCQEHA9cihDrUUBfIIJMNtpIeAByzvYghHwCcD4wGdiZHS3ZAKxEdOGPa2LTkt10iAECBDhM0CHSVUqNRCajTkciP4tqYIHWetEB2LcuhSHYFi1iNbFpKeAjs5AdLVEI8V4InGX+H4AQbwqfhIcCmUAdQsTHAF8CJgGV2dGSTcCnwN+BdwJdOECAAG2SrlIqB/gxsBq4R2v9WQvrXKSUuhv4++FAvh2BkQnWAw+ahexoSW/gXGAsovcOQiSIFOKE6IUQcw+gASHhkYguXAhUG114PfAi8GpNbFpltx1UgAABDgm0SrqGcK/XWk9rawNa6+eB55VSI5VShUcK8TaHIcgnzUJ2tCQLOBXReI+mZV04D4mGPYSEhyPyxaXAnjRd+A1EF14f6MIBAhzZaJV0tda7gHs7uiETBe8VCR+pMFLBq2YhO1oSRjTeS4HRiCTRB18X7kXLuvDxiC48BdGF19NUF05131EFCBDgQKNTE2km+i3WWv+PeXwR8KbWuuZA7NzhBDNp9qFZrC48FF8XHoIvP2h8XXgYTXXhoxFd+BZEF96IyDvPIrpwrPuOKkCAAF2NzroXLgaUfaC1fl4pVQgc8pJCgVu6V+2FZYniA1Z7wcgEnwMPmIXsaElffF14GDAQXxfugZDwQJrqwiMQGWM8Rhf+9e+OPSo7WnI58FpNbFrVgTqGAAECdD06S7pVWutfNXuuuqt25kDBEG4pkLU+9QRDQ1cPB0oL3FIOJPE2R01s2g7gCbNYXfh04BIkwj0K0YU9JPrtaR4PM8/tBoatW1ufDfwSXxdeD7wGvARsDHThAAEOXXSWdE8H/tHsuUtaeO6gocAtHQJ8E4ji29smY2ovbNRPMpSrMY9/X+CWnpj29rWIlrp+WaL4gBOX0YWXmoXsaIkL5CO68Ch8XdgFQhhJ4sH7t2Sa19P9wl8BbgO2G7/wB+ZYPqmJTfMO9LEECBCgY+gs6T6vlFqOZGEp4CLg+i7fq/3D5reTdw5oYMfk1lZ4LXmr/TcHuNM+GKQu2To8dP2twLYCt3Qt8Arw3LJE8bYDuL+NMEV23jeL1YWHI7LOaQjB9v/RtKH/dOfUzz7B14WHI46JWkQ7PhY4G/gGMjm3EfgE0YXfrYlNq++O4wkQIMDe6BTpaq3fNpNnlmjvMC6HQwbLEsUeFE9B3AAUuKUusA7x1WLkBbt6AtiMOAt6IfqqgwzphyCugu8VuKVbzDaeB5YsSxR3i6RiZIK1pLlIsqMl/XPzwq+afRmGTM7lAkl8XXgQEsnX4/uFTwNuQIr5bDLH8wKiCx9S32GAAEcyOuteyEa00fHI0P104N8OwH51GZYlihMFbum/YzTdZoS7ApnEykEmrqII+fZBosc4UGMeD0OcCDUFbukmpALZM8BryxLF3ZZpVhObtq28vLy6JjbtBwDZ0ZKewJlINDwCuVnkId+P1YXt8STx/cInA1cAu9N04WWILrw50IUDBDgw6Ky8cCeS9nsDgFLqOqXUL7TWP27nfQcVyxLF8wrcUmjBvVDglvYCzkNIayQwGNiFEG56ptnRSHGcGqQuw9EIaVUVuKUbgVXA34C3lyWK43QTamLT9iAZbi8CZEdLIojeeymiD1tdOIR83z3NMQ1Covo9yDmxuvDtiC68EXgPSWFeHejCAQJ0DTpLum9qrR+zD7TWjyml2lr/kIFxKezlVFiWKN4NPG0WCtzSPsAFwJeRiHAgsBOJEnsiNXiHIFFxLRJV9kOSHMYBlQVu6XqkjsNfgI+WJYq7LcGhJjYtDrxrFrKjJQ4SAVtd+Cizv1n4fmEb3Vtd+CjgOOAcZFLS+oVXIST8Xk1sWkN3HVOAAEcSOku6LQ05G59TSo3QWq/drz06yFiWKN4JLDQLBW7pYCTV92yEvPojUaMlrGyEnCNI1Jhn1jkJ0VB3GBJ+B4mEP+0OZ4SFiVDXAH+0z2VHSwYAY8wyFLmxZCO2tNZ04RH4unB1mi78PPB6TWzaFz5BJkCAjqCzpHuWUqo3YAu19AbOMNGuQtrkXNp1u9d1KHLK9kqOmO9NbNejuyxRvAmT4FDglipEgrgCSVgYjkSI4Kf6ZuMT826EhAcihPU1YHuBW7oOcYA8DWzsThIGqIlN2wo8ZhayoyW9kKy5C5HjG4JMzllduBciqfTE14WHIbrwlUBNdrRkK6ILvwosmfvIqG48ogABDh90lnSvBx5FLEkWu5C0VfAJ6JCCIdxSIOt9/Rgnq+uGA6VFThkdIV4LQ45rgNkABW6pg+in/4zUWxiG3IiSiLfWkvBg/GLoeUgUeQ5yk9pqSPhl4B/LEsXb9/+IO4ea2LTdiNf6H9CoC9vCPCcgJGx1YRc/wh+MrwsPRTTkC4AfbN7UcGx2tORufF14TaALBwjQedL9lqkq1iKUUqft5/7sN4qcsn4ICaZ3Ov4lJjniQx7nZK7DPP5tkVMWTVtvNbBsvjexQxNhYk/z6y0UuKURJAK+AtFEhyIRYwLRS3shpDvMPLcbIemjkNTg24w97TNk2P7yskRxtw/bjS78tlmsLjwSSYQ5BTmufoiuDb5fuC9ynHue/ltlFCHgc4F/QXThDYgu/AzwgfmcAAG+UOisT7dVwjWvv71/u9Ml2PO8/tll26m4obUVHtE323/7kOaBPYHLt56mJn5Y5JStQTysf5vvTeywJ9e4Ft4wCwVuaRQZBVyGFDgfjN+l2Doj+iGEVo+QsLV3XUxTe9rTwOvLEsXdXvDGRKifmgWA7GjJQMTHfB5NdeEU0COR0MPxJxztsY0EzgBuxPcLrwWeA940EXeAAEc02iVdpdS/aq1bLfF4qNXQne9NjMHECcCEIqcsjFzkf0cIgUf0zdyoHrarp5ChcS/zN47fnPJsYHKRU7YOeAuZWFs335vYYf3VEORLZqHALc1GiOoihIBscZsEQsLZ+BNYdQhR9UXknMuB6gK3dMO/3d1ncIFb+iXEnnZQWsXXxKZtQaSmRwGyoyXZyA3mQmDElVf3GfjyS7vWIJNzUfxIuCdyvOl+4auQ5p9WF14KvGy05wABjih0JNKdppQ6o43Xz6QTVcaUUqcDZ2qt/5j23HikcE4usEZr/VZbz3cU872JSeD1IqfsOxhN90SutS97wEZgOyJFZJvPGYSQwi5Ev8xAdNsJwKYip+wjc7wr5nsTO2UFM1LBX81CgVvaDyGp8xECGgDswG8J1Au/JdAehIT7xfZ4OeZ4dhpnxEqkuPpHRvLodhj3wnNm4fHHF69AWjx9FbHTWV3YoakuPMRswk7OjULOSV12tGQ7UuT9HSSFeW2gCwc43NER0n0LIaDWWo6f1dEPU0pdjFyIb6Y9dzRwidb6W+bxo8D1rT3f0c9Kx3xv4rwipwzg5yer66x74WdIssNXkESHEH7FtB4IAY9AzlG1WUKI/nopsN3IEM8Az873Ju7p7H6ZSbMFwALjjBiCSBFnISTcD9hiVrepyiPL/qM6EyEoa087Gbkp7DSTctae9ll3OyMsHEfpmti05cByaNSFj0V04ZPxdeFM8xZ7k+mHkHItfpH3c5FJR9v882PELfMds06TRqMBAhzKaJd0tdY3mMaURwOVzXVbpVSHo0+t9XOGTHPTnr6YZuUhbTTc0vOdjXYtjEuhpYuyrMgpiyAX9jXIBNgghJA3IpFuDn5W2m6zX7ZGw7nA7UVO2VrkZvLYfG/ips7unyHHDYjGfK8h4aMRS9apCLn0BTZed0dO/vy7qqvws+UcJFOut3l8JvB1xJ62Fngd+Luxvx0UmAh1lVlsMZ9ByARiAXIT6U+aLowcn9WFY/hF3i9CzofNzBkO/Ck7WpJRE5t2fzcdUoAA+4QOTaSlt+IxBW80sFxrXdPe5FoHkEvTKLoSubBae36fSLctGLfCi8CLRU6ZQqKr64F/QiJbD9iGRLo5ZjkKqddgI+Ass/7NRU6ZzUh7FPhgvjex00NiQ8KfAr8FKHBLQ8jQ+6rsvs4PkcSE3kiU5yJkZUnKwyfhQciN4TsFbulW876XEHvaQWuMaWo7bAIeMQvZ0RKrpV+IEOlgJJpP0nTiMdtupyHxHBnuxSA3xz9kR0uuBNb/vvS43OxoSV5Q5D3AoQal9b6NPpVSpyIR1XKt9TudeN+tQK7WeqZ5PBUg7fE9iH53dEvPa60XtrC9WwFOP/30U37605++u08H1Aq8pA437NG5yXp6egkytKdDSqG9lKZyteds+yAV3vahF9Ip6H+ik+p/UijV+zgnFXIlCFOOSjou9ZEeapebxW7lqK4Y7o/Snq6IN+ishlqdk0zoDC9FRHuEtNa6ektKbfwkGdr8SSK0ZU0ylNVL6UHHuanBx7mpQceGUxlZjlIKzwmRCIVVQyRL1WRE1R4npLpSLx2FaWm/r/A8rRrqvayH5j581FNPPd6zs++/7LLCxLhxN+6ORFSsZ89Qpeuq+AFIW9/v4+yG7XbFtvZnGwfqHB1SGDdu3JNa67vaW6+zPl1AHAvAtxFiLEE0xH2FnSiz6I1YpHq38nwTmAm5PwJcc801m6655pozW/qQqc6CvTLSZnoTOqUBGk/vl5Eh/3HIcFibJfPzV1K5n7+SykV0yhpEC9+FRGoRRJpYg2Rtlc/3Ju5TIkR5efnycdeOa3KcBW5pFpJwcSliTxuERIQN8ZjOqt7WkP3RKw22Oaa1cO1Ghuwu4pbYiETXfwOWL0sU73Pd3fLy8uWtfRedxY1FhQBkR0uGIRXu/hORH9IjXZAI3wOS5385J/Tyi7s+feXFT2uRkUgKiawdxNEygC7QgrvyOA/UdrtiW/uzjQN1jg5B3NWRlTpMukqpEQjR3opEor/sAmkB4M9I8oJFrtb6LaXUmpae35cPMIRbCmS9oh/lPHX9cKB0qrOAzhCv2NGkOE6RU+Yg9RWuR7LRhiLkugU5rznITWMookdaHbgnctF/s8gp24BkbD0KrOqMHa05THnJxqyyArc0F9FLL0QmBAciQ/QEQljN7Wm2etpxyE2l2jgjViGFe95flihO7uv+dQVqYtM+B/4vO1qyBdG+o2mEqxHppBLo4TjqGESicPFvfrZEp02cGQ7cnx0tidbEpt3XbQcS4AuNjvh0LwTuQKLae4CR6YXLlVKndlReMO6FS4BcpdRbWuvntNbVSqlHzWtgiLa159vDVGfBYOCmZsd2ByYj7VUe4zwxQWQBc6Y6C4alrfcx8MxMb0K79XGNTvueWShyygYD1yHOgxHIhb0TmeyxBdKPRyIx64aIIDP61wKbi5yyVUA5nciKaw2m0HpjP7YCt7Q/Mml5Hn7hHtfsj7VvpdvTahD9dDRQiG9P+wAh4U8Ooj1tXna0BPyRy3rgT8jNJB8YfNkVecmXXqheiZzjHOSG0pIWHAHmZEdLLkQy8B6tiU1b142HE+ALho5EugsRW9NM8/iMNF1MAVPpYJEbrXWjj7OF51tbv7PY8ZC+86StrPlaayv8St9o/80FfmEfnMmV2y5QkyqmOgs+RTLSnpjpTehQVwXjWPgdQJFT1hO5uXwVGerb4jefI2RvI+AMJAKzUfBAZGZ+x75mxbUG03JoHjDPOCOGIgkXZ+Db0+wXa2tG9EWI2daMGICkAd+EOCM+RyY2/wZ83s3V01p0oxhXxMisHqElscRCJ5lacXJr24inGgdqGcgx3QT8KhJ+Yl2me/VSxDO9BbnRfAJsqIlNq+3aIwnwRUNHSPePSETR2gzEZ123O/uPmd6E+EwmfB34+lRnQQghlWcxUc6v9I38SD1iV08hftCeSGRXZ9b7J2SS8FtTnQWfIRrswpnehA5psMaz+zjweJFTZvfhOkwUhrgeNiGElosMe0cgEeYu5Fw3z4p7B5Fi1t3Y+TmlJjDk+DkycrGFe45FalacjESPfZAoOIRPwgPNvqUX7jkLqblrq6e9Cjw7bWH//drHfYVxRawpLy/fkkguPxMaiTgPIc9BALvrf0yvzMb7bQLYiljTwsjN5Sbk99FgXq9HumxUIkS8Gaiafc9xfbKjJWcgdr/tQfJGgPbQEdK9R2vdatEVpVSHhv0HAzO9CSngjanOgsaMtHOl2A0IoaxHJABrBbPFaPYg0adGZl5PBm6Z6ixYh5j9H5npTdjQkX0wWWtvAG8YO9pwZDLodPNZio5nxV0PbKrd5g0pcsq+xD5kxbUEIxOsAv4PoMAtDSN69ZXIjWIoMpGZQIbjvfBtcyn8wj2DEflicuWm5DEFbulvEY35pWWJ4oNm3TJEXJkdLWls2xQJXWRfrkOSLJYio5KTkeOyJTkHIMdq7WqDkZuoA8R/N2uDiyTI7MYvcbkJ+V1tRJqMfgpsChqCBoCOJUe0Gcm29/qhgJnehHn/mTHv3FjS+fZ5jA+FlE5lhLx5dcnQKiTxYBhCcJX45JeHeF7tJFgVEg2eANww1VmwHunOMB9YPdOb0O7Q2kyUrQX+B6DIKctFKpJ9BV+GaCsrbhcQStbrbGQEsr3IKVuNSDbP7EtWXEswE2bvmIUCtzQDIZorkHNg6+221ldu95q341EkvfkrwO4Ct3QzMip6Bli2LFHc7cP0dC04w7240cWS5l5Yg4yKGmEy6foiN56TEV2+t3lu0Jln9jr9449iDchvpg/y+4ggN6i4+RtDCHknEiFvQ260HyMV6jYAVUFfui8G9skydrhhTt7cm/pk8Q1Ihf4aW8SV0cIQcB2kiidXTfqZmXy7EZEURuCTn50Ey0MizQRCvlUIwYwErgY2TXUWfIBo3+/P9CZ0aIhptNp5wDyTFVeAZMUdT8tZcf2BkcvvbtAI6dlh83nA940M8Qb7mBXXGpYlihsQ2eBVgAK3tCeScPFV5HwNRiSaOCaT7MOX611EponhF+4Ziej/1aZ62ieIHvyW+YwDjta04DbWt4kx25BGpk3w+OOL3yqbu+1G5Ds7CYmO85BzYjPsbCeOYYitD+Rc2WU3fsGfjUDV7/5wXL/saMlY5Ca9uSY27aAUNgrQ9ehsN+ALtdb/OFA7cwDxc4x74amGxVwZLcQ8/jkwb6Y3YRNmaD3VWdAX0V/PQ0gijOi965CLJw+xVWl8Ah6MXzdhy1RnQQViA3vDSBztwrgVXgJeSsuKG48Q1zDSsuIGnRkatf0jrxctZ8WdjGTFbUAK4SwE3t+XrLjWsCxRvAep3PZ3gAK3tDfiX/4KQsIDrvi37N73/aDyI/yaCul95XYjQ/XjkJuM7StXgRQDer87+8rtDxxHeTWxaTa9+cn017KjJSGEhG2XjaORaLgfQsK5+KOq/kjheBeIz/rf9S6wGHO+TMfmzUiEvA2JkD9GJvcO21ZJaUWtTreJUO293t57DnW0SLpKqRzkrp6uw9lWNYdkdwiLOXlzhz9Sd//TS+Mv5Le2zpTqW+y/w6eoWxqHdOdEzn/75pzi6cD9k6sm3TPVWZCNTC5djFwwEUQHXo8QXJ55XuFLEP3NciGwbaqzwNrAXprpTeiQDczIEB8D/w2NhdmvwdwIBp8R9t6bm/jMfG5P5OI9xjy2bogwQoBXAtuMDPEk8JLxG3cZTDrx42ahwC0dlJXjvIJE3cOR87ENuXHYwj3N+8r1Q0jneqSv3OfIxNeTwOqDZU/bH9TEpqWQyHUj0t6+EWZyLwe5GY1CrHn9kOtr0JixOWd/urp+N34NihHIiMfDn9yLI7JFFf7kXiWiIX+AyCdbDtXWSabGSmNNlua1VVp63b7W2nsOB7RIulrrXUqp61sobnNRS+sfSphcNWkdeZxyY9Y3LkW689quti4I4c7OfSj9LVuQSQ87yfEz4Htz8uZ+NDyHh4FHJldNmjfVWZCFkO+ViK7p4l9QmQhxDEWIxBJwH/PZ5wM7jBXtKTroBbYwmWv3AvcWOWWZWX2c95CL+FiEaPcgN4JMhIAH0zQrzuqSY4HKIqfMOjIW72tWXFtYlijeXF5eXrksUfwdY08bhpy30/DtaZvx5ZteNLXWWXvaacBEhITtJObTwPqDVT2tq2D0W+vX/rD564sXL17x4J+2XocEOich5y19ci8XueH2Mc+dilzPDQgZJzGTe2+v2D180o0lDyG/800IIa8GNtbEptVlR0v2ytbspoptE/A19DXI9fVWO6/3aec9hzxalRda6gLRRRloBxyTqybFEQP/X+bkzc0G/hf4BnJRW3j4tq3jkchhJxIp5CGa5fnAxjl5c98ensMDk6smPQE8MdVZEEGizkLz3v74kUYE34FwNH7kmUIcC+cAt+2LFxhgvjexvry8vGa+N/G7aVlx45Eo8Sg6nhV3OpIVZyPKP7OfWXEtwZDjOuD30GhPOx4ZQZxk9q0PMpkUwi/cM8hswhbuGYgUSS8GthW4pS5Cyn0wRLEsUXzElHZUSuma2LS1iKb7QvprJkrug5y70cjkXV/z3GDz157HvIfu39oLuBn5bdjJvXokSrbV7EImYWQ4cJ9pVvrH1ib3TM2TSxDie7N5TZQOIhe/yS3sPYpu6fX23nPI44ifSJtcNakGKJ6TN/cF4JeXZ4w7CiGgLUg0aksq2hn4wYiOthMhqYFIlHbZnLy5a4GXh+cwb3LVpBeAF9K8wDcgw8RB+LpbGPmR9EWGhzX4BLxfXmBoNSuuECGnEbSfFWctaccho4ItJivuCeCV/c2KawlGJqgwC4Y8bVfhfHy71jrkBpZNU3taDRKR9QPU+tQTDA1dPRx4sMAtPR34r2WJ4g7fxA5HGCLcYZa9gqPsaEkW8js+DjjxzunDfvSD7376FPJbzkGksSzk5jsQkxYdTz1vs/Qykep2k7KjJWuBVQ/Oy2/i09da/1Ep9RxSDuCO9NdM+dbx9vH48eMHjBs3rklhqy8yOkS6h1pLnn3B5KpJ84B5k5nEnLy5CokQvoaQ30D8AjAO8sO0efq2gHsNMtQ7DrhxTt7c1cBTw3Mon1w16Q3ED6yQiPNGhEiGIHflHRxAL7CFcSzMhg5lxVkia54VNwDRo21W3ItIVtwB8dmadkNvmYUCtzQTuRldYfZ7CHLDSCATcbYLsQLYqJ9kKFeD/Ja/BxQUuKWbvvOHPkMK3NKzgBWHox68P6iJTatD5IPVwFPl5eU31sSmfR1AKXUXML219+6u/7H9147mzgN44IGrN1977bjG9ZRSuUhyzV6NBbTWa/AzWCkvL7/h0UcfbYlsq5FRDOxdyrWt19t6zyGPjka6vdtf5fDB5KpJGtHRps7JmxtCZIQJSKTVG9+VEMY3/Y9ECHQnMkwbjaTE3jonb+4q4JHhOSyZXDXpA+AnhoBHIplN7XmB69M+c7+8wBatZMUVmmMcgmh/m9k7K64W3y5ns+K+Y2SIdxBXxtquliEsTGWzpWahwC3N+Sj1m7m79IdXtfae15K32n9dRBbitWIYqC5+YkTohhUFbum7wINIvYjDWgveX5jSg3fZxyaSHQ57VWxbVxObNsI+KC8vX95sU6VIFxiUUrla68ZU9U5EuguQGyyIxPFcs+21+Horzx02OOLlBYtF+bNvAn6+YMffhk/oe8U64M7CiinzJldNSmEKmM/Jm5uF+G5tlBXG92hmIMR0NBKdWv23F0JoZwNb5uTNfR94cHgOH06umrQGmZijK73A5y7K6NSxp2fFARQ5ZcORCOV08xkdyYrLxM+K21zklFUAjwHLuyIrrjWIVFB8NUCBWzoA0Sb/E2MBNPKCXd1DvpvYueOzIq8urNuCjGIGIf7g9QVu6RvAgwezi8YhhjsxWXpphFtnnm8RxkXwC4R0c21LLYuORrqmmuCZpqhVdZoL4XngjNZeb+U9hw2+EKRrCLcUyPrzzqeY0PeK4UDpovzZFFZMaZx8mVw1qQ7TyWBO3tw+yMz5+QhJJpCJt02IjacPQkL1CAFXIdrthWZZPydv7hvAA5OrJm3qSi9wbJM+eqqz4P/opBfYYr43cR1Ns+IuBy6gE1lxZl++itjRbCZXl2XFtYRlieKtwP+a7LZ7gWgzwl2HnKucTasSIxDJZjdyc9yFTDydBtxV4JZGzPN3LEsUt9rt+khHCxXb2nXRvSzzAAAgAElEQVQvpBHdfhNeeoPatOfOaOf1vZ47nHDEke6i/Nl9MEPMNMzCREZpyAJmLcqfvTvtuY8LK6asAphcNWknMpnw2zl5c0ciPcfOQMim1izr8dM/j0Iu8J3IBX4UEkVePSdv7mdIDYIFk6sm1cz0JuxA9LDOeIEdhFCqdVy7+LVy98kLbGGy4uYD8zuTFYffK04hEkwBkhW3Flh+/Z97uJ3Zj85gWaJ4XoFbCj5RbEEIwEU06eqLvt6r4b4fVH6MnL++yHdRh9zU7ARcb+CeArf0FsRd8YSpS/yFQmez9ALsHzpKul3e4+QAIjFz473ff33Pu616iq/7+Lv2336YerMA/5x3wWbyeRWx6DxcWDFlF8DkqkmfAdPn5M11kCH5zYjdqR9+gewQEhX2RyLDKoSAU0jUOhq4ZU7e3E8QrfWZyVWT4jO9CTWYVOAOeoGP+uA/ElkIiVTTRV5g6FxWHL4MkZ4VF8b0ituz2TumyCl7DGnTshB4r4uz4vYiClOo53zgeuVwPH4B851m305i7wk4B5GGcoBvF7ilNrPsHWDj4ZIZF+DwwT73SDsUcc0112wqLy8fDLAof7ZChpJfR7ydmSCE+9gJv7Nv0QgpWoeBzdSyF+sqRG54obBiSpOLb07e3AgyvL4WIdUcRIKw7++NEGIIfwKuPu317QghPQy8OblqUhNCasUL7AF69H+4o1f+V2IHQsJRfPfBLrNOBCH9ffICt4Qip6wvaVlx5tjiNM2KyzGPd51xayR7xR/j1vTvIKUTVyO1Fl7o6qy45lj8+OIVNxVOXhFjU3Fn3ztYXbZnWKjQVgrbgnxXWxB71vtIckYcgnY93fX5hwOUUncdsB5paR9yWktJFIcCCiumaIwVaVH+7BVIVa7IDX0ut6tYDXAPMvw8FiHgHQhJZiGugzOBzYvyZ78FlBZWTFkLjQkYTwJPmgSM65EC5FYX3Ypfo7UPTRMwqhCSKgDGAJvm5M19G0k//hSkLjBCmM29wPmRvmoU++YFfgV4rDNeYIv53sQdwH3AfUVOWSZSa+GfaSUr7tO/J13E3ZEuQ7SUFVc+35u4rbP70x6Uo3Sd3tjYtBTAtKMfDntNwMUQr3Nf5PtyEQ3dpnjXmyWByEo7CtzSLcAOY027EYmM1+5PX7kAXwx0tuBNNnLh2w7Aa7rSw2sKWYBpQmk7R6QVuMg1z3dKwC+smPLgovzZCeDnE/peYa1bnyERWBJ/gqwXcuENRshih1m3HzLZdMmi/NlrkEIvfy6smLIHGhMw7gPum5M3dxBwC0KoRyEX6wbaTsAYgDgmLp2TN3cdYpd6eHLVpB3g1wXGeIEz+6v3EQlhX7zAX5vqLPgceJN98AKDZMUhJRqfMVlxtmZCY6+4gtsz8p76fuwT9s6Ks2nJ6Vlx6b3iPj5QdjTSZurTCLcOGQktRm5apyLnqT/yXdm/PRAy7oec2xBQ/0zp7gzg15gJVTPJtwO5Ka5Eaph8ZooEBQjQ6Uj3ToQo7lRKnYZ45KqB/SZdY0O5xNpPlFLPAs8Zz1/684/SgiG7PRiXQqMGuCh/toMQ40SELPLwEyRC+J0RhiPHvBOJjo9FCOyWRfmzPwLKgFcLK6Z4AJOrJm0GfmkSMEYhCRin0PEEjBHmM24wCRhPA4uNs4KZ3gRdXl5eP9Ob0JIXeCgd8wIfg0Te++UFhsasuPfNYrPirnVcNcMcT0ey4iJmnw5oVlwLE3DN04dXmqURxuUwHBk1nIrcIPsi5Nt38LHu0WveitsSm4ORG4mNjOPmb5WJjLeZc1GBJMCsMb3sAnyB0ClNVyl1UXr9BaXUdcBbXVHIXCnVxDxtSPcOZHh8jE01NKT7i2bViK4Crjr33HO/PnXq1Pda2n7GOzt6Z722Zcj9K5+NfGP0JfG6cwZubDi1byWA9rRDrZdHg5dDigzSTonemVT6w7owFfVheoW0Gh1Nkp+ZVBm2oSyKEHFcVUvP0A4VVnvVPdVao2P09Gp1b53QmXiEkegTb4+m/r1kOPZuMpyq9pzMk8LJ6GnhZHiI45ledAqHlAqreqeHqlRZ7FZKjUL04CbwEtpN7Ka316CzdJIM7eEohfYSmt2rdGjXe15o1/te2M1RXs4/OancU1Qyc5DSKIUCVIiEE1GxcC8qnQxiab3w9gWjtKc/jteSnajT2V6CDC+lXaXQWmtqNmhn6/up0PYPUqG6Su30GxVK9T/RSfYbHUq5WQqtUU5IJZ0wDeEouyM91S4npDozqdXiOeoqaK1JJYg4IY7fU+Xt9FK4XkqHG2I6XLU15VZvSTnVW1KqemvKqd6WcvZUeapnnqNz+4e83AEhnTsw5PUeGErlDgwlMqIqqUIqGXZpcDNUbTiiGpwQxymlumr/u+Jc7M82Duh3cahg3LhxT3ZE022XdJVSnyAR7aOIEfqApAObAhrp5LoCIV1b3s2S8T3Asy0V2EifSEvH0rEzGn265798Fy+ffxeYYeWYJdObzIAvyp89AvhX87mDEfnBwkan2UiEtgOJXMG0b0Emr/4KPF5YMWWvyaI5eXOj+AkYxyLDVvsZNgGjN0LKdgLORnsusGXg//Q8Zcu/77kE+MBk1+2FFrzA2fgTfdYLnEtTL3AdEpEqZOKo03WBLZpPnrSSFRdGtGebFWfb4tisuGpz7BHkPNtece1mxXXX5E3zzzEFfQYjx3gmfkGffmbJRY47M22x3SVsycbqr5XkDn1wWvXfkN/YOkQOWgVs7WxaczCR1j3oyom0x5Av/AbgYqVUKZKN8lxHW693EH9GiNEid182snTsjBFImmMSn2RupmWf7j1Lx844P+25jf37UzpmyfSfLMqfHUKKct+IpOXm4NvDbHrwUESK2IlcHJ5Z9yTgXxblz/4QST99y0zsMblqUgxJb1xgEjBuQiaXRtB2AkalWfroet0LeADYkJaAsTH94FrxAtuJvpa8wCPNsVQhZNdSXeAngBc76wWGdrPihpnVWsqKS5r9Se8VdwOgipyyYxGSXg/8eL438aB7TQ0hWg2/MUXVlLjsj0grZyHfd6NMgfyeXGQiL6/sP6qzkJtmOhnvQhqA2nKkGxCZogLY8EWrMXG4oiM90qaZfx8DUEqNRLykdxod9lmt9Xf2d0e01tVKqTtMet8asyxHZpDTCbi3ea1FjFkyfe3AzNxdWxt2fa+1dc5/+S77b0/g2/bBhCEFW6YcfekVS8fO+Lh/f+YBz49ZMv35RfmzcxDivgC5WFL46cFR5KKx5LgDkxWFJGmMAdYvyp/9KnB/YcWUxpl6k4DxO+B3c/LmjkDsbWfiT7Q1T8AYAuyufz9pS1QOQS7M5gkYTexhnfQCW++trQvcpV5gi2ZZcTlI5N+RrLhdCBH3A5z39WOcrK4bBjxY5JSdBfx0vjcxPeHlkICp+WAdLS/b5w0Z2wzEM5HvpO/XZ+Zdfe/tVZ8g5z5ilmEIaWuaOipq8CfxbM3ct5D6IusPVmfmAC1jv326SqmRXdWcUil1sakIn4uUjPtW+v9mnWe11pe09P7m8sLSsTMykWjqbkykmyYvgJCnrcS/Hb/UI8iFvwm5QO4ds2T6DoBF+bNPQFqOn4ZMqtho2haI6YuQuU2O2JO2vRjSF6wceLKwYspeEWNaAsYkZIKvf9pnhIBcd6QzLPGZZ2WB9M9wkQtwNZKA8bSxtrWItrzA+HWB98kLvK9DyiKnzEUmOMeZfbJt39P36SjzHI/om7lRPWzfngBeA9Zdc1/Wl8v/pe50Y3U7YDiQPt2S8dsuRIKOMxG5wkbGtsNEJn50nMne9rY9wM7iWXknlN5WtRAJEt5BJk7X2b50BW7pXkXMm9cmDuSF9tFReaFV0lVKjdBar+3kh3b6Pc3ePxW5Qx+dnl9tot9GWCtZc7Sj6d4HZP5p3Qt8c/gF0CxXH/khZyEkth0hYhCiq0MmAh4Clo5ZMt1blD/bRXqiWcJK12ZtckRf5ELYYbabnjyxDbFJ/QlYaeWHdJgEjIvTPiMHSAz4WY9RW39Su5q2EzAi+LalMuCN5gkY6WjuBUaibW0W6wXOQ24o1gts/cAR81yjF/i8xzOf2t8LzWTFjVqmf3/fOl49p903NMPxXLr+dDXpGaROwxsHwop2MJIjCtzSLCTyPx0/M7IvEgT0wfcaR4HMcAQ3GacOueknkN9zJVJlrhcyGksf9dYBxenEG5Bu+9hv0jUb+RHwaEeIVClVjFSQ70qdt1NojXShkXjt3bwSiQZtfQB7EjKQH29f5Ae6Hd/nCkJuG5CqZPePWTK9EhrrPXwNGX4Pa7ZNq832xhjr07Zp7QHrzDYfLqyYkl4VvxEmAeM64JIB/93j6q3/r/YThPDAT8DojRC/rYBmST6MyAdNEjBaQyt1gR3kRpXuBc7G9wJXm88LA7HT50ROeGty/Ofsoxe4OUx94K8hNYIvR4i+eaSL2Y/tl/06c8jTt9fbGXOFRHBPAQ/P9yZ2WX2FQykjrcAtzcC3t52GjFz6Tvp57sVz76zeiNww7SSeJWYwv8NmCSO1yAjxY2D51AX97ru2cFxjj7IDfSyHI7qEdM2GipE76qdIFGr11Fxk6PNVhEDu0Fof1K6kbZFuS1g6dsbJiDH+ZIREbKSqkOPrh/w4rdndDtXDyGz6R8iE1rIxS6Zrk3p8CkIO1mAfT9tmHkKOWUiEvQOJKuw29yAz1I8CzxZWTEl3TjRi8WOL3934r7vnIcPwoeZp+0XaBIxc5MKpNJ/l4RPnWiQbbO7kqkltZqe14gWOIISf7gXOIc0LfNpvIse8/f34KoSI98sLnA4T/d6FeMbDRtPFHNfnyHnun9VXZdbt0Bvw61+AkMxO5Hf8h/nexDZvPh3BoUS6rWHx4sUrfnn99uuBk1al7rm9Uq/4Sme3ccE5hcnY8steQDTpncioZjkSvGxrq05xQLrN1uuopmuSIWxjuFwkongDeF5rfUi0R2mLdFeOv20v3Wr0wlnzAJaOndETSZL4KkIw6cPwDHwNrQ4h3100jX4/RyaxHhizZPougEX5szOAqxB72HFIdGEv/ojZXh/zWTb5wpJsGLFsvQPcW1gxZXX6sdgfsUnAyMdPwBjE3jeOPkiEY5MmavAlgzrkZvo08LhNwGgLzeoCj0RuIAma1gXOjQ5WTmyTti2R6vEJ3zZGXAC8P9ObsE8z7kVO2U3AL/Gz/rYh3w0AZ38/cuLrv4nXITeDKvN6DBkNDEG+gzokmrtjvjexxRtcezgcSLe1bRl72zrkHPJa8lbOCTeqenHkNxgBIr0Hh3IrN6VAfsPWUWGdJdsRqcJO4q1AApINyxLFqUOJdDvSvr2FrsQdavne5aR7OKA10jWEWwpkzVn5GpNHnwNGt7LEC7B07AyFRHP/gkSqOTQlMdsqPAO/R1V69FuDzBjfB6wYs2S6BliUP3sg0hjzXPxeXxY9ETkjl6alIa384CFRxfPA/MKKKTUt/YjNBNwYhBDzEbJNlxdslJ2Br/9aknURYrJR9guTqya1S0JteYGPnRI+cfXsZA0H0AtsYSbfrkYqoh0LOJf/Jpr/1PdjH5ljtxNQdjJOpUXIGj8F+Z7OTrwdzqQLjZNopUBWmrxQB9yG3PTPAI7/1uzet9wzpfJ1/LTo5pN4sPck3g5g87fn9Dn/7sk770FGO+8hk3jdXqPCuK2O1lovNHkBy5uXFDDzR/dorY/p6HvS3huQrsXK8betxRQ6OfGx3/Dhdd+3L60bvXDWiJa2tXTsjGykhsLF+GUNLTLxo989+NGvhY0gngXmjlkyfTc0Vj77EuJMOJGmkoaDX/s1Ez/6Ta98Vg1UOHcN+Yp318ZRNvW4OUwCxlX4trDmCRh2Ao60z2mSgIGk9T4EvN9aAkY6mnuBT50V+dI7t8VtSq31AufS1AtsrV22Q8d+eYEBipyyE4DvXP7brH956nt1a81x2f0/xXxWcy04jkw41uFPPC7vSEH2w510oXPuhQK3tAcyiXca8hu214GdxOuJ76mOAqHeg0NUbkpZzT+G3PQ34ct2FRjpclmi+IBJlEqpXyIW1+cMubYYuaY7pDr6HrPuF5N0f+GOPO9nb7/w7Pw17x3T2fePH3HihzPOuPjnwGOjF85qgMbo9ywkUj0RieaaE2U/fLfADpq6FKqRu/t9wLtp0W8WEpldhnhTXXxitxN6Nlq1lc9SAM7tA0d7v97yIpK0cl9hxZTPWzumOXlze9M0ASOc9jl2ki8PGS7aCbgUfjS63nzOA5OrJnVoQmyqsyDrSw9lvPvGLQ3/wPhO086J9QLn0dQLbGUP1xzvfnmBH1+0+K1br5tasYNPijr73hO4Yvtp6qZVZj+2IJNJLwIVzUtSHgmk2xXbMDUqjkKukdMRq19foP9Vt2Wf9ZdZNZXIb8+ScQS52cXM3wbkZrwVuQHvQOYeliM2y710447cLNJhslnvMW2ALkZqutzRwnrppNuh95h1D3xpx0MRoxfO+uwn42874SenXXAxUIRkiJ2Ome1uFuna9uvpky13AN9cOf62FcA9Y5bMWoPJpFo6dkYuQr5fQb7oFH6kGEXI90QkgtuOEEkPRFY4F1i7dOyMp4GyworpdUgk+dCi/NlDEUnjLMSq1YCfsJCN/HiHmO3t0J7WyDDvKuDyRfmzLUEtLKyY0oSgJldNqkQ6BM+ekzd3uNl/2wGjjlYSMBDyrTaPh+InYLwAzG+egJGOmd6EuvLy8l0zvQnfasELPAC5sKxemItcoCPxvcAp852dA9xmkjE6VRfYCSlvu151E3LDsRNwn2P0yxb8vZ8j31UWMhI4K+38XIykhlcWOWXbEP3yI2DJhMd6HE4F/g8YTH1hm9T0F/t8gVvqnHB2xtt/EbniDOS6aZ6JF0HOfV/EAteibmzLaeJXBPwect2BjGRLC9xS2iLeQwFHHOkCjF44K4UpPbhy/G0DM3rWvtywJ+vYpg0wNOGMhrpkQ2YPhOjshEAtQgQXAxesHH/baqTs3+IxS2ZVA79eOnbGLIRIbkESGHogP5LPERK3kzXD8aPfpHk8Bbhp6dgZ7wJ/HLNk+srCiinrgbtM5bPzEaLIN/tRY5aQ3a6+d3vUbN+mHh+HZMR9w6QezwXeaO79nVw1aR1wl5mAS++A0R8/xTk9eh+ORB+VCBEfY/ZroqmAVg48NblqUgOtoI26wKPMee9sXeC1+HWBO1yHd743URc5ZXdg9MsTuda+FENGIXHknPY3+2GjsR7IjcJOGFoivhT4ds1GPaLIKXsUuYm8iyTTfLqvE3NHGpYlir3y8vLEskTxC8jvAGiSiXcMRjfGn1y2UoXVjW0mHvi6sZWq0q1uWcBvCtzSFbSsG7fX8r0l7Mt72sQRR7ob/+1rRwMlmCFLTn9QjneMozT1tXJTVE6KzB4xIlkNPXZvd2NaUw0qU2t1HJAAtQ0hGo182f8P+NeV429bDtw9ZsmszzFtwpeOndEbiYLOx58ks5NsWQh5nYSQyHaEvHqZ9ccsHTvjM6RAzoLCiukxTLucRfmzs5FJsYvxHRXbge3q2rzR+uGd1rlgG2PazsTnIDeEDWmpx1vSz5HRaFcAK+bkzXXNZ1yHkLf9Ye3ET/IYivxW0qP6kxHi/u6cvLkrkTTj19tKwGheF5i9vcAdqQucb87n7VOdBUPMOd4ITJ3pTWgzwpnvTZxX5JQB/NykDn8O3Jles8EU5jnanMPTkCh8oNmfDIQIrEYdXfKzmELSl+sQqWgKUFXklG1FIuK3kJvE2q5sV3S4w0gFtp7Im+mvpenGpwInrU7df8kOvcw2q+xhlibYmHzS/tsX0YiReS9mpA3522v53hJaawO/z+iQpmvqLXwLucjS31ANLDhQlcc6i2uuuWbTg6c6Yy4sffGdtzdX9+rs+8/sO5iHLihMaM+xlqoqUDb6BYkCE4jGtAj4y+iFsxIAS8fOcJBuCjcjxJCFL1nYKLWf2cZ29raI7UQipbvHLJm+Kn2/FuXPPgaRH04HBjq3DzzO+/WWj/BTj/sghFtttmMnqEIIKa9GJqieKKyY0mpUOidvbi9MAgYSgWTQNAHDTsC1lIARQkjmbeCBox7Int9RHXEfvMAN5rF6RT/Keep6zLqPI/7d1ec9nvlmV2mipmHnsciN8mSEhPsDOef+KOP4V3/VsBX5vnsgpNyA/GbqzP978PXKTUiq8hvAhtaI+HDTdA/05zdHeheQZla3dcsSxSNae59xIKwhLetVKbXCdiA29rBSoNhWMmzpPa1se/81XaVUDvBj5KK9p6UaC0qpi5RSdwN/PxTIN3fG42v+wbV5wDjtcUsiFjktWR8Zqj2pf3vUHx5iw3duMWtraZKWCOl4LEOnEiGU0iHtpLTWJPGcLK05Fol+LVGGEFKdDnxr5fjb3kCi342YYfTSsTP6IUkX5yERXBITpSIXpo1+d5nn9iCE8mXg/KVjZ3yKkORjY5ZMbyismPIpcOei/Nlh4CJc9TBCPj3xJ6LCCCHaymc29dhFhvL/BHx7Uf7s95GEjndbkB92m9cemJM3dyDi/z0HiTbr8XXmXggBn0jTBIz+SLbYpYktqWPm5M39AdIBo00ZwCRLrAF+Bi16ga3UYL3Ax5j/eZXHOE9q2ocQ29hIYFPDdj1kqrPgmJnehP1OgDCF1JsUODcti07olx/6C9L3bRDyvebgW6nsSCcDOX+2iNHVGP26yCnbgpzTV5DRx+YD2DnjSEJjF5Ah6p/tc3Xm+VbRgZbvC5FGqm2+Z3/QVu2FHOB6rfW9HdqQRMOnHUzibW4Zq55+rQIujNe5v0/UZh4PKo10NaGMhpSblXCS9RGSsQheyiHR4Op4vYvCAdCexkOrhPYcB3BBVSFEaSesbB3dT5DylE+NXjgrCY3R78VIBHc8EgXZyCaEX2cV/Og3PXtqOzI8vXvMkumNldXKy8uXp+5Y/1Ukqv4yMhQDfxSShT9JUYefeuzhC9vrgSXAg4UVU1rVqYz+ezwyAWc7YNh9bDUBY8DPeuRv/UntKkQzXYNo7IsmV02qpROY6izo/4Se9eePee3LnXkfwBlcselCdcsLSPPPv+9rIkZbSI/iipyyHojG/xVEqrEz+Nn4RGwn6yLIubFEbCeMqoDNV/0x66t/ubXuG8Bb872Jne5p19o+HoxtHCiHR2fdCwcaX1jLWGsZaTvuLFwWr8k6Z8icMjZOnkg4qyGZqMuIK6UJRVKhcEbc9ZIhlajL0F4q5CTjYd1QF9HaC6EUaEhpjyTa0VorFz/6rcQnUptJ9hpwz+iFszbbz186dsZARKI5h6aZYyCEZaOk9Ak9EGJLIaS+GCjf+cNTX7U/YuP9HY1PiulVySwp9kUudpt6bLcdNv+vQuSSpwsrpuzV+cKihQSMvjRNDmlMwIieHSb2evIT/JuTrUr2MZ1IwLAwLogbkOpjV5nt8St9Iz9Sj6SvWgNsO/XX7uB3bk/Y2gshJJp8FvjTTG9Cl5V+bI9QipyybESS+DKiCQ5CbobZ+C3rLRG7mIm6U25xc999KGELMlUiv6t1iOb/7nxvYlVX7eOB3sahlJF2IBGQbhoS945tzLqJFL9MvPR8tIdXtzW7OrY9J6S1imitdSiSCrmZCVdrpRK1GTqVCDleKuTFYxGdTISUwkGDpz0SoFIm+s0AVYkQpfVwOoiWZ1u4/904Klg6dkYYmXC5AYkgIzQlbRv92omzRn8uclFurSoefXJe6cqzxyyZ3sSfuyh/dgRJiBiHRFrRZu/tgxClxvf+pnuKtyJZSPcVVkz5uK1zbRIwrkQSIo6jWQJGjwvcE2pfSNjjsvqv1ZPtZ9kEjPc6koABjfrvj4EZQDhN07VV4wAGRPoQje/cyw4YRm5qbwFzukJ62BdCKXLKeiM3yC8jUdog/AJCYSCr/8nOwG3ve7ZehtWH65Dvy948tyCjiJeA91urIxyQbveg20hXKXWh1vof+7WRLsI111yzaeFVVecj7oXd+GQ2AYkmsaQLoFMqUbc1e2cyFslK1rsZOhVyPE8lQ25KhTMTruOkQg210ZQXDzuep0jUR3S83gXtoBSe1iS1SA8AmaDi+HV504l0M7AMiX632v1dOnbGECT6PRsZiqZHmb0Q8s0222uUNKq/dsKo3Ac//gCJfhcCfx2zZHqTCHVR/uz+SFH0c9k7o856IvPw0zXTU481Ykx/Aal81qY31iRgFCEJGCOB8ICf9Thh609qPzKf1dssNgGjCiFom4CxAT8BY31bn2Ux1VnQZu2F424Ln/jJrKStvVBpXq+nae2FWsTDfOe+Sg9dQSjGQ9wPsU6dBwy94ndZ4/723boKfCK20bCduW9OxPbGvwX5XbwErJzvTawLSLd70J2k+wut9Y/3ayNdBBvpHjcg+vvV2+o73c3ih+cfn/zRl07RXjysPc9JOWEPNzPhOuFkOFGXkUw2uI72lErGw148lqE8z0HJKRTy1aTQTghUFL8ur/UK2iLmHyP2qudHL5zlASwdO8NFhsyFSNSYnp2WXjsgCWyvLjq2X+781R+lvb4FeB24Z8yS6ZvSj8nID6chBHwiTbPDmqceW8tWeurxLiRinw+8WFgxpc36CHPy5g4DvjHgFz1u3/rjWhtJWjLPRkgvh6YJGBrfGbIWIftHJldN6lCn3GbSw0hAn/abyKi3vx//CL9tej+z/Uyauh48xDXyAHB/Z6WHA0UoixcvXr6gsPZqJG38HORGMQiRi2w7+HQi9vD1YZvlVQVs++e7s8Y8+e26/0Q0/I/nexNbdbC0hoB020dXlnb8O5JP3+LLgNZah1p5vVvRXF5I3Dv2eOCHOuR9U6WcMDSLdNFaSXS6WXtUJXZH+6Tq3dxU0nGTtREnGXfRqZCnHI9wZsINR5LhRL2bTNRlgFbhVMrxErGITsRdhVYaIcWUiX49oCeotrpSLAXuHb1wVmOEtnTsjGFIC6EzadqZAoS0+nkRJxC1gpIAACAASURBVNeJe9YN0ZKksQB4ZsyS6U0IclH+7ChwLSIL2F5pltwj+KnH1mtcSVNbm/WdlhZWTFnb1nexePHi5Ru/sftW/DoT6cdiyT69zKVNwAAhlN34Vre/tpWAYWGkhzOAW0/7beSmt78XT685rBAHRxj20oLjSIaZlR7uBj7pSAnK7kwDLnLKHMSdUoDf1sl6iO3knCXiLOS7qzv+qnDPVX9JrkN+K3bUZKu9LUGSOVrV8lvbn/05liMRXRrpKqWKtdalrbz2I631rzq/i12Pa665ZtO8+z8+H/hv5KLVAM7ajFtC72ZnqJRqJF0d0qRO3KNDH2fVkHCy0IQI6RqdUGuTezJzUrFInpd0MpL1LslYhvKSIU+jiUQTbjgj4SbjoVSiLkPrVCiktdKJBlfHYy5aO4BKoQ35apVAq4iJfu0QMD36rUPM3HOBJWnRbwQhyGsQj2jIHs+u8UePzlm4pgo/am1T0hizZHqjpGGxKH/2YMT7ezYyRE+f1Opltm0jUis/gBBmEtES/w78ubBiyl6FYdIvNJOAcRHiAT4eidbStWTr/7V+5UqaRts7EFKcDyxrKwHD4vHHFr/zo/H/tflT3rqsvXWb40yu2HyBuuUdZEb8NcT5sKmldQ927QWTzDESkSVORYh4APLdZQIZw88PDV33cqoB0fjj+Fl11k9sS19an/VSJJmj8aYdkG776OraC602gqQLMjS6Ej16V3w6elRGzUcV8eLW1okUN/YFtMkFAPy/q4fm/PTq4ae4ebFd4Z71n3l1Gb2csNfHjSYyk/EQydpMlYi58Xidm3CjyXBmbsz1kkonajOSSulwJDOuksmQF6/LCKWSoRAQcpR2QaU8j11oxwF1PE17smUgkyqnAxtXjr9tCXDvmCWzKjFdg5eOnXEMov2eBvTXPVyNXCCb8VsNDaWppNEPIe3Llo6d0ShpjFky3QMorJiyCfgvk3pcgNjPRiER6G6zhMzjQYgR3coPHnIjGAXcsih/dgViy3q1pcpnk6smJZCavU/PyZvbEyn0cwkymx/Cb9hoEzCOo2kCRg5+pt2WOXlzbQeMT1r7jp2wSq7WKy6HxlZEo5AU3VzYK9JNIq6HXvhFd2yb+ALg36Y6C7YiJTZfAl6Y6U1oscNHd8MQ42qzPAiNpS6PQTT2k066MePmdS/XfYCMlGxWnS12ZJM5LBFfgUnmMFl1m4A3r1/QI1LklDlBVt3+45ByL5gqPrZAemMvtLQiwrnAmtbqWTaXF2or888DvouQTwSgZ5+P2bPzBFnBA1UV9pxPo3G1y5UfUwpHxR2XlHII6V06odZ69W40uSezr5cMRb2U0onaTJ1qcLX2CIUykmE3mnDRSsfrIslUPOygVdjTKhWPRXSywVVGakia012vPRUHlSVLiz3ZapHo90HglbToNxO4vuqbo36T96eP1uBPeoEvD/Sl7UabS4FS22gzHYvyZ/dEGnleihBiekWyTPzc+Dh+1+N0Z8AGJNPq3tAvhz7RXnRjEjBuwe+AkX48NgEjDyEEOwFnZ/Rz8WsibADumFw1qc2eXmbyrRTIapbJ9gkSecfNcfZCCKoXfrddeyOyHT42A5+dPTfjqtcnNZzRlTa01vZ/f7b1yLV7zkOKP41FbkA2mSMXuclYIu5B02SOOiB+6f9lDnnmB/WvIvMHG/Gz6tpN5ggi3WbrHSqka7r+3pCWmjdVaz1TKXU00grIdgN+VGt9fUvbaMkyVluZr5BMpzuAUBrpesRZr7Zm5Op+8Wy1J+w5n0YTqia8N/k6ehcptdZrCLuJ3dH+XjKU5aUgFYukkvUZ2kuqsBNJhd1owlVKq3jMTaTqXYV2woBOxENePJaBlwpr7ZFUSgHEPU/F0MoB1Zu2e7K9ANw/euGsKpAfcZ//fedm4FYkSrapueBH7+012qxA7Fov2+g3HYvyZ49A5IczkCFruvxgU4+zEdlhB74e6wBx50cDj/N+teW7wOOFFVOalENsjrQEjK/jd8BonoDRGyHBGnMs/QHnr7FFXBktxKz/R+BHk6sm1bZ2oRvibWKoR/zP5+DfbAabY2sw59CScE+EjCwJ7zl1ViT/ndvibyFEtBqp9rZ8pjdhv4p0d0cacJFTloUQ8JfxOy+3lFXXI+SSmUo0TtRZx0RjMgfyO7VZddvTiTgg3WbrHSqkC5IDjWTBrVFK/VJrfYfJez7G1rBUSj0K/KJZO42rgKvOPffcr0+dOvW9lrY9ZOCy3kcPe37o//z6s/C/3z5Sf77p3PiOytEpAEVSDcz9IDL4qDdDtbsHsGFtgRerlUSxaLKaobEPVV5is9qUcUJqY8bohqTKUKRw0WLc1Vpp7TngadUrtpNB1Z840YYatuQcreuTPcjbulmFE3EqBwzRlX2HkApF7G7JyU9pL7q12uu1bnvY3RNTe4b2Te4Z3j+Z7JFpvhytQKW8kFOfynR36HBoGEqJe8HTjool81Tcy1EpLyP9mJ2auIqs2hWOfLrL9XIiXsPxuYnE8F4pQo3V1pR2VFxHQrt1NLyDkNrLmaC1hnrdizqvN0mdifa1ZV3nQUUsrD+MhWnwFKOiSXViNKlyw5o+4Ux2JhtwSBJWMXo4O4moOnPDaRVaa3SMnl6t7q0TOhOPsP08r1ZT/34yvPupeMRS8pTqW5id+5Acb47S/e7IqlVhVR/qq3qh+KC9z2txH1I6lKyjZyqms3WCiE7hao2jk1rXrtXO7lVeaM8nOhTbqJ0exyh6DFOJXsc7qegI5TkhpZRDSoWJO66qD/dgl5NJu8fdAkYhOnZXoMPb8lLaSTUQTcR0Ly9BhpfC1R7hSC+im1ck47s+95xdn+tQzQbPaditVfYQx8sZqrycYU4qe5ije/RzUk5YpZwQCSdMPBxVu90shiqlVrb/6Yc3xo0b9+ThSLoXI9lKy9OKCE8FsNXaTVHhZ20xinR0pDFlbWW+g+S+fwO/Jq4gTkjtdEfq3slsVRX2nDVZcVUbkhPkoVTciZBQDg678FinUw6JXdH+Xjzc0/NUSHtOQ3x3ZtJLhDNQXsSNJtyQmwolG9xEPOam8BwXrUKgk4n6iI43RLSXDHlaK89ck/VeStXIpJtqtSfb2mvOHjGi/PW7gAdGL5zV6KFdOnbGSfiNNm1nYPCjxfRGmzvwo187ZF5JWqPN5uduUf7sHET7vQBJPU6XA6L4qcf16pLsiH625kN8ecJBUo9t5bN2yzLOyZubCYx7pO6BGUvj/zi+vfWbY0zkwlU3Zn39p8CjHZl8aw1TnQX9kXTu85Dj7o+x9R39rfDoNfckq5FoOBM5jzYStr3hdiLH/j7wJOKMaHN/DqWCN0VOWV7hwz1eW3Rz7TxE2x+IP/JwaZpVZ+WxRg/xZb+JHvX092MvIhHxWmTk9sF8b+JBbWTb1ThcI92pyKTdj0EKUXQ16VoY8r0eIZGmfcsShFWVO0LnJrPVTtdz1kTjqq4J+bokVMiSL57jxWsy+3kNbrbnKRetYok9kfpkQySKJjMcFbtZMh5OJmJuQqdCYbQKA14qpZLxugxSCdfzPEWa9FCDVilQfWnWk23dVV8aNfwvb3yCXNwfAH8CVoxeOEsDLB07o4c5rq8iJJH+JbfXaNOS4wtIm/kWEyMW5c8+AfgmMrmXbgcTeWNEZARr4yDDz50IGYHvV7ZpzX8trJjSZmueOXlzQ4gPd6L5rkZhNPr0SBch+JXw/9l78zA5rur8/3NvVe+zS5rRLnlvycLY8gZGCAhgsM06FhYEBITEJkEimIQIkvBFKAESnADil1GwgSSAYoxseSxhdoxxhDCLjQEv0niRrF2jkTR7T3fXdn9/nFvTPaN1NDLIoPM8/WjUXV19q7rrrXPfe877Um75RG6Obc6IjUO/AmwYD/jCcFnaDETY59JL/iO5+Nfv97ZS0bSo5oPj0rcYhH3kPB+wY3oEEcvZObo87XQC3SPt42369knId7+AkV11sV3PMBAncyS8An3I7y0WJ49/F/uoNHM8cUf09jG7hIwljmcyaWfWMHJ2/YdpTBkfWNXi2W1I1ns20FAFuofRC3GM1YIdoNCdd5CLeTEVRTCJAJdedzb1YZ3qsuBbOgL4Kvox7MCowB9ITwhLyQYTqoQxqhyU3IFgKJU1EVknHSYSKT8R+k7gFZO+CRyN6DgoMH65mAz9cioygaMMKKUIjGHIRLoPVMxrFrouOy/d/PDTj1cdRuzJdh+wZu66Vf1wRKPN6lKtEzXa3Ax8mSqjzepoz7clkLbm2BkiBwT6g5PnRJ/rfMaOeaL9vFj5rLpcrAtpTvgfYPNo5bPqWN24xkVuJh9AuF9VxelGdrw1QO/Ev83kDn6mWD2ldZAs67+Qut9T8sNfv379ww+2lv8UaYeeh2SCscuzw0gQVowE4YhKyd8OZBbwg1uixftPd9AdHbarbgqyBnAVVc0cL/94et4DHy/tYWRGbBiZEXuM7KrrQIC442SaOY4UxzOZtDPtbZbevAu4zY7p92dMqZT6i1h1rPrvUxH2gO4zxmyz/38VkvV2A5+uWkgb9i8aHScDunEUuvMJRMpwETJ9qoBvaMG3LqxTnclQP5vxVVlXg6+Lr1wLvjsxygsKycZgKNVkAp00qHLk6x6/kM5Eoc45ySCTSAduFOjIKyb8KHAg0gnAARMEoS57hUwUBq4ykdJKYYByFKpDoBLlhpqZqd5C3MBwgMM92R5Dst9fV2W/dUijQmy0Wf3Fn6jR5n3A12KjzdHRnm+bYM/hS/UHJ18dfa6zo+pzqluPC1SUz+JuNexnPACsae1YdlRBF1v3+58IAKeRC3YP8ltxgMkqw2RTHLYGry7810jp163AfeMF39FgtFyvdRHwvQ4pO5uB3Hh8JDuvBuGQkSCsEQDaf+mtyRf96i+9v0RMOk9Y3OZExvi72odt5pj+5q/mfnzPuwrtVJo5Gqg0c1QDcUilq66EZMW9VEoKH0OaOZ65I3q7/zZ9+2GLotWC9KPjeCaTcZZrjPmi3XYrUnr3+zOmrG75fS7af6tS+25GZr2vqt4ufn50jAd04yh055OIE8QbkWnzSPAdcGaTi+rU3mSot2c85YlOLxEoXyfwhsF3F0aVw2KiNiikJ0aBThujPBOpbr+Q1KHnNjiJKOum/YSJlPFLCT/0nAijXZv9RmBK5aGU55dTykQqaYwySuE9e82V2VnfemirpR6aOLyBAQTItiMNDLfPXbdqEE6Z0eZjSPb726Nkv0r/07THo4/t+QGSYTdTyaDjcq+JCA8ci7fE08qYX34Kkcq8r7Vj2RHVyFY3rkkiHPYb7WcMbzfpI9k5B/51aMB+TjyNrd6PRqoN2oCfnCz4Hg+Mluu1KST7uxapbZ5KxQg0w8jKCA8Lwhf9a2Lqox/xt9r/76PSjPKzW6LFY5LHPJ20FywQz0ay4UuRbLgF+U2kkVlXdVedTwWI43riuL79Mkb2GgwBNx4NeMdoMvlDpOLpvWN4z3NiTPmcmvAdTSz4aCD7XESuqcMD/rPQnf9vpB33dciFG+AQ0BA+Q4RrGoKzwqv6atWeZKC3Z3zla0wq8kniK09n8dSFaDPgZv1dbtZ/Nii52WAw3Rz5zuRkbdkzkdcdlt1ObzA1STmmJpnxEmRQfinpBWVnyIJvOpX1MqlcuRz4zmC5kFFR6KSUMa52ounGUDCR3gKqFrmYZ1KhCXxkqvtXwFs3L7r5MeBLTc08PnfdqmqjzXcjC2NjMdp8kX1s37Rw5feBry/YuGIYCFo7lpkNGzYUWzuWfbA935ZCFi7fgIBOrPHQjQD7BCSbqP7sNNKyOx/obM+3/QZpPR6hCra0Z4kHrF7duOa/7Hd1nR1zoGsUSBlTJ3Jhz7PnpQRM+XaxPXldpvVC5ML95erGNZ9f2rPkZ2P+wRwnbokWlxHa4EGA5XptDQI4r0Y6yaYgwOsh57YWaH58hZ9FqLX4xnEWQuP0Ltdr9yI86HeAX52sXf3vI2xzRWxg+b8Ab9O3u8ixLkS+9ylUvOpSVIC4Cfldlu1zGuAxczcvUNeDgPQX3qZvN0g35s6TaeawNMQjFmhP+liPFmMF3dODAP4dRK6powSsKnTnv4j4Xr2GuB5WE1AfPk1EwkwIZofT+mrVrlSgd6R9FVTAF09l8PRcYNBNB7vc9OD20HOS/kB6cuS7LUr7gZsOekJP7/GLyWaUqnNTfjqR8ZJBKeH7JbcEShPphOtGE92GQd8Y1a80KaWjiEjVoaNapShFkd6FIQJ1JKCsRVberwK2b15083eBO6zR5qpNC1d+npMz2pxNxWjzUaTpopprxtoD3QXc1Z5vm4wsvr0YWRDzqHTW1drzO8+O/RCSuU9EFgRf2Z5vexahOL7R2rFseOV7ac+SErBqdeOaLwJLEXCKr5YAWRjstONtAfhueT3XZVqT9pgA/mN145ongc8u7VnyqxP7lYw9bokWDyIZ6w8Aluu1TUid7Murxpd5wScT5/72Q37s0jENAZsCcm4mIV17bwQOLddrdyMc6L3AE9aL7nkT1sTzKfsAhi2Szgde9jPzhSU7+OmVVW/JjNoFT5h74j/rkO5LAL6h3lHtkXaiJpOvqspmf+/GlH90dtO5po4h4JZCd/4LiOVz3DUXovGpDZ/GkDQt3qxwRrlW70gHakfaV5GClPFNMvTxVQpP5zEUnGS425lQ2BkFOuH1Z1oiz5nkpEyTmyz1RIF60i8lm0yom9xUkE1kvIRfSgRBOVE2kVIY5SqYMPOp31DT2I9fdvd7xUxtFOq0UtFMpSkbo/pMpHaDakQu1ursNwbKvwbevnnRzY8iNvNbGGm0+edI1jEWo80FwEs2LVy5DfgOH3zhYb8Va5D5Kdt6fDkVMZzq1mON/MhbEECMs98ikg0tBd7Rnm/bglxcP4lbj5f2LBkC/m1145ovqKzqQBbpWpDfbawwNjq0Pc5upGPrVgu+vwDWn6jU5MmGbSe+xz5YrtdOAV7l1qjPIJxisz2OCDnPtch5SSI0TKPd5kKkGufgcr12J5XytK0vuedIh316h7VIelweb189+vW36du3Y2+Y3zDv4K3qf+OXdtwRvX32UXZ7XGNKpdRNVYv2rzrae8YTf3BuwKPDThViAr2aNH8Vsjr53mr6Iu6EG72fXFPHAPDJQne+DfggMiWvBSIUHrnoaQypaGppFjNLNXpHOlA7LfgmTWASYWDB9wIMQ9qN9qSbCrtNqByvP9Mcee4EpVRTyi33RKF6OvTcGq+QanaSQU2mfigblF0/KCWCKNJ+oaEpU9dzoC6RCusS6YFCFOpObyidDny3lkg1o1UTqIKJ1DOgYmnD0UBZh3Uk3rzo5m2II/GdVvPh3zYtXPkZ+/o7qRhtDiGLXXH2O4PDjTbPBm52espn233cNtpo04LkL4BftOfbssji5WsR+kFTAfkUkulal+Zh5bMsMj1/99qD30mSpw/4aGvHsjaApT1LBjds2NC5rPedv0S87I4Yy3pjrzwSCL8IwCtSr512feZP5wFLVjeuiUuaNiBux8/pVP6WaPE+YM2GDRs+gNAlsxA++BL79ySknVtTAeFzkAXEAQSEW+z27wAOljqjWcv12psQ/YtdJ6Ke9jyIYY+0C3lz/NwxPdIsXXCZvfZ7q6oQfgRcap//tFLqw8jv+y3HeM9Jxx88vWBP2qcR4B0NpttGAe6rkIv5qLV4uaaOPuDjhe78/wd8CAEm0TNVlMmapzCkoxmlmcwq1ehn077alQ4UI8A3gafPw1BUDntSjUP7TMR+fyAzMSwlGpVSjQnH9Lqp4Nkw0K43lJzsuFF9ur6YCX03GGqqN+yIpPA+0hmtzbnp2qGSMaozKLmeV0pPiEJdi1a1CoqR0Qcx7LbtxkcDyg8C79y86OZfI9lvXDv5f9Zo8y+QbHYqkv0e22hT5D5fDiy0Rpv3AusWbFwxovyntWPZENKO/LX2fNsMJMu+AuH1ylTMMOsQAJ6G8LJZQN156LssnnhtPfD59nzb25Ab6Trn0zOw08qPx5+1unHNTnv8o+t7PYRjrLePZiQr7kOAf5r9XRxa3bjmWUR34N6lPUtGWNuf6rDguB2p1GC5XquRbPw65HzPQCiZ3QjoxlURU+wu+oGm0n6TA96HfIcHluu12xHxn/tviRYft0nldIw7ord//W36doBPvUBdf0LVC3BsY0qLBY0n8p7xxB98plsV25RSZ8claUjGdNKRa+roBv6h0J2fBCxH+NIMAr4l0uYpDJlodmkmZ5WyelvaV7vSoVIKkiY0iTBUgXJNWZ+Doay02pusL3aZuuIBfzDVFBaTTSbUDa4T9TtutNtEardfSkxSykyas/snrqoJU0Ep4UchZWNQGJVQMDuRDvxEeuBgFOo95WJ6Qui5NcqYWRhVxqheY9QWK7RzNEfiVwAv27zo5iqgXHUA+BdrtPlKxGgzjwBSvLIcG23OAkg90a0RcDdIBrsc+LNNC1f+Csl+D1Oua+1Ytgv4uKUfXmo/Zw6yst9vHw5SETGavtDINDAH/JnpDma259vOGbX49hFsdnRN6k3xcz7SpGDs33uR6yIG4BkI+PchU/o6+zl/vrpxzZ7Jn6mZtrpxzRXAI2PxfDuZsF1sW+yD5XptAll4ug4B4+kIaOyoGmt9xy1+Bvm++pHvaBpyfm9ertd22m0vQ25qOxEnjd+bweOJhgXY036co2OsJWPD2rmnk45uHEcrGatSLzvbiujMRzKbu6rajefbrPiodcDHikJ3fgpSYnIFAkbVJzaLp2ZiyOhtGV/tToUqxgwDKlAOZe1g8BVqL9BrDARDyfqgkJpoAu0YowaI9H5jVPTI+dfNu+jR7wdOKsyaQEV+KelHgY6MUWBUXHJmUKbXRGpnUE5mvVJyQhTqjDEqsNRDFyjD8R2JuxCN1dvmrls1DGDWaPMmZFHsMKNNb3btucntA3B0o81nkI609Qs2rjjqlL093zbh8/u+9p2N/Q9dcaLfRRzXNb5893uar18DfCrW/F3duOaw2s6lPUu+bi2HXkvFQHJS1XnIUQHhBAJefUBfyydy5+//aOFpe4zPIhnkd5b2LBnXgsvJlGgt12vTCFd+DUI5TAPqLv5c4pzffNDfTiUTjsvT+pHfaTOgq5TXfGS296lbosVDJzue8RzL8zGeqzrdemNM3+i/T5c4Fuja4uYfGmNefRTQHbHNyY6h0J2fgYDvZcgFWn2Cc/jMIFRpvTUTqD2pcLgkRcBXU9YuhsCCb48xEJbcmqCQbo58xzWRGnzogtaGy7ds2Bz6KhUFzkwnGdYYowiKCT/0ndAYBeDYhguFZLE7olCH5aHUpNB3ayKjHCJVNOgDGIZAVTsS9yFgeySg3ADcM3fdKg9g08KVDlLZsRjJtpJAZH3cnuYEjDaBhxGb+RFGm9XRnm+7GPgoAiZz7edw/ZPv5+4L/iPebLgN2HbExW3AB5HypDVH0vsdHbbt+BLE/iePZJAZBIwSVAC4LjFd4++OOu05G6KywLUHeAJxWX58rO3HpwKoluu1dcBVl96W+sqv3lt+ELk5xoCbRUB4CnbWMEpj2EdolN3A01fenrrhF28vXxqD8O/6WJ4P8bxrAz4VcQKgexcCiCAX/10xCMcE+XhBN45Cd/4sZDp7MXLhV0ctAdPxdUo/kwnUvuRI8A2VoqRdDJEF326AsOxk/IFMyy9nX9946ZMbuoj0flCBidCh58zQrmlEGe0XE37ouQEoYurBaj2UgF3GqH6/nKjzS8mmKJSmDUs99IDSVDzZYp2A0dnvfmRK/oW561bFDrxsWrhyKlIve0Xvuy5Y2PDVJ6vbcI9qtEnFH+1p4G7gW6ONNgEs7fA25Du8ENBrD36HxROvBQHcXrv/g2ppc51Z3VWtrOUgmeinWjuWPXz0b+7wWN24phnxsLsKqf6Qum2g4V2pub1fLfcjIKypZMFxFqmQG9g2ZMHmB0t7lhxX6OW5aANertdOuN187D/28tTbxrqPN129KDjvh4t+jnz3e5CF0E2cwMLcGdAdtd0fGeguAhYbY95i9Xtj0F1kN21COlBuPBWrlACF7vz5CJ95EbaYuyrqCJlOWSf005lA7U9Gh4FvWTtEoFD7EPAzGxveNfeKresGI89NmUiViPQ+UIExEPl6Mopm5RjXLyb8sDwMvtXUQwjsA3UgCrVbHkpOCgO3Jgo1xqgBjOoCFTISKEfTBDFQPoNkc/dWZb+J7vfN29L0n4//HKm1rBZDP8xoE7mpVL/eiQhk3zraaBOgPd+WQ+yNrkWonOo24AQwnRrdyGC0ncO5+whxHl7R2rHsMCH344XtgrscafY4v+WTuav3/2PhaXssKSpZcI09V332UUKy4H4qimN3A08dqRvud6G9YA09t2MX3o6Q6e61x5HTKdJRWTSE7XHFtj/dVLSEfwQ8eku0eIR+8hnQHbXdHzroxmUgiEjOuipx9OUIwA6XjNk25A9jS0VO5dgK3fkXINUOczl8Eajegq+rn8r4qitphsFXoZSvjAVfpVCdmxrePnFB7+1bolC5fl+mJfTcjAm1Z8HXBwgDVY9RM7QTJW2tr4+x4CvUg2vHcQjUXmMI/FKi3i8nm8JQJ0ykShh9AFQRAcLRNMEhKkCZQIDyIeDWuetW7Y4vNGu0+V4EqI5otImAeyx2Um206SHuyUcz2jwLWGnP6YhQNzRdaO7sjuwYd1btN973AMIpt7V2LDumKeOxYv269b/dc+PAF+3xxWI3HpWSrhiEoQLA1doVnUg97veBHy/tWVKA353K2FHcNMrADxFwnQw0zvtk4tzH/9Hfi/DbNfZfz24ziABwYI+vE6ElfgFsuqo9tf5Nb3rTGdCNt/tDB93TLQrd+UuR8qz8EV5uJGIaRa31k9lAH0yaYXhWKOVjKDvaM9lUyhR3Y/3KTKS0159ujsqJmijQvgVfD8BEZKNQz9ROlA3KbhiUE76JCo21lwAAIABJREFURKyninqIazz3gBoKA53wiqlJYeDURKEOMeqQMarX3iuORxN4wDNbb1hw5Tl3bpozd92qAIaNNt9kH+dRqWwAAe3YauhoRpt7EY5xhNGmtZi/BmmaiMvZqOJ04zKzHruPOvv/pB3rE8Dy1o5lJ1X0PsqAM41QEK+zxzgFoTVCpAQtBuAcAlQxCJfteHqRG8Rvpn2x9p17bhp44alQQzsBfYjDFhfj6gWbDc+57L9S33r4z8vfQ85d7OKsqQBwDfI9xdUsg9hs+JL/SF7w6/d7d1HJhh8br7PG6RhnQPc0j0J3/sVIZ9j5HF7/3ETEVIa0cp7KBupgkmrw/a16ferige+UiUgo1H5sx5IxKCstWR8FOiTS+zCqDGAMiSjUM7WO6kPfCb1i0qcCvlTxvmVgL6heY8ArJeuDcqIpDLU2kS5UUQ/HpAl2vP7yubPufWgjku3cNnfdqmGawBpt3oRoKzQzMvuNrYZqGGm0CRWb+Q5GGW2259uSiB/eG4Ba/cHJF1jQBQG+qQhYaECN4oJ3IOpVH2vtWHbUxbwjxdEAzVoQzUIkL+cjgNZAJQuuowLCESOzYG2rIu5HgOpbwE9tu/OY41QK3lg94cnIzSX2tptMpb41g3x3NQgwe01Xarf7F9EeRtr87Eey4ViXYt/zvWnjuRK8Gf0hNyJTxx+easWxP/TINXX8rNCd/znSbrsMWZWPM7tuNN3URBPCSwanMugY58lsoLoTCjCFRBOmJkT5lEzZaSSiRaG6lKIrWVc6aGpLB4NCsikYSk2LAh0ROvuVUkXHjbYCjnbDKZm64iSRlkwGhE6EMr4xxre87ywws5RifyrjHUhlvN4w0EmvmGoOfHe2CVVgjN4PqhOZSsY0QdxOe8CWo01EFqBes3nRzVU0waqtwIc3LVyZQrrRXm+PX1MBn9hoc7R7cgKp0/0S0Lxp4coMsLu5mQ8v2LjiM+35tjXAShQXVJ3uEOFRG7GLmrapAvuZ0+w+72jPt/0QuMU2bZx02Ax1O/BZgNWNa3JIs8hr7bEahN/dgQBVPXJjyAADQ7/wXQS0pyC10d2rG9fsQCice5b2LNkznvGdbFhg3Ifw0XfDsJLaPKRF/jwq2XAacDPT1DlUmjZiZ4mYG77a/nvICvk8ibTaPvFcCPmcpIh5bK7QdCoaJcaV6SqlXmmM+ZFS6pXAJcaYfx/vgMYTz6dMtzqseearkRvYWVTAFyTHnYBhKoNO6DyZCX9WuDFzlffVkn1VqYCQkqOISCtUF5JFhMbAsLSk7xgT6i5QMZgoE9EMTIkijT+UCKLACeOU2hg0Rjk2++1GMuqiMSivmGwIvERDFDhEkeqBYephmCYo1+fcVF9hJ0enCb44d92q4Y6uTQtXnm+P/2KOb7TpIRe2/u8dP+Y9s16B3f5fgI8v2LgiWr/2ni2fv+nTQw/0/2L+WL+PaxoWPvsXLW/5ITIV/l61uM7oOJksssqIsxUB+5nIjctDQKk+fZEzs/RoGDdsxDeiuAnFQ87jU0gJ30PHak/+XUs72mx4CiKi9OL5q5PvfmSp9ziS6YN8jzEtkUVuqtXccHzMseHlJkTScj/jiJMUMQcL0Laz9baqBqvR+3/uM12gXilVZ4H3eT01+H1GrqnDAD8odOd/iPCBf45kOSGSER1EcYjacFJ46eDkc7vvVWarH6nehAMY46CpCZUKGDIlp4aIZoU6qBSdbtYfcLP+QJW0JCbQB0AXlBZxaK2iplRNeZoxKuUPJYPAc0KlVIQykTEmwKgajFihK6X2p7JeTyrr9QS+TnqlVEvoufVRpH2M6kSqLPb1nT91XvNDTzci089qmqAZ4XWvsdnv14H7Fmxc9RTwt5sWrswi1jzXIk0KIJlJL5L9TrL7BOB/dv5fDLousgh6yaaFKzeqm19Y+nHfzy+1zhZXIIpcy7AKVaPqe419xDzrIKLF8GLgr9vzbTuQBpF1wI5juVucSNgs+EnkJsHqxjV1yE33ldgsuP6GdEvp0cIWKo0ZM5DqiLgkLWmfew1wcHXjmu2InOE3l/Ys+b229tpseC9WXW7Dhg0LkXHG2fC5jMyGHQSE65BsXyMgfI799xpgYLleewiplOhAbogXAf/MEbjoo8RiZIEQJHN9FVL6GMfZ9vFF+/rZdgwP2de32veMK9sdL+heAVytlGpCALgBwBjTPs79/lGGBd97C935byNZ0DuRCysG3y4UBweKky9suvyZNAOO52zJRqpvGHwdC74FU3IyRMxTqENAp5sOhqy0ZMofSLdEnjvJBLobVL9SqhtFt8LUJ3Plqckcab+Y8P1SIlRKGZQJjTGRUA/MlDGpLjcRHXQTxV02+53glxPTo9CJTKQPFic3xs0U1TSBR4X7TSAX4S3Ans2Lbn4Q+NKCjau6ED+zr1ijzff9x9bvvfHOvT8/6gzmpT/5ePxnErlpvY6fwCsmzn3gn+bccPWCjSt+CvzU6vJ+mZHSgDENENf4NlDpsOu140wjFRKLgb3t+bYnEVWwh5xPz2C8Yet27wbuXt24RgPzVEZ9D7nIZ3Bi7cn1SEPOjasb1+xCgGkD8Mj0r9SNe4zjDVtG9pB9xNnwdETP4wr792TkOBQVbjiWtSwjN8M5SAb911gdEVt1MQv48nK9lmMAbwMjSwgnVL84ijqYj9BhsU1W/P4R7zmZGC/orkXS8T6lVD1yF7gJqds8EycZuaaOCFhX6M7fg1zof4r8KAMg2rv/8mDW9E1PUhc2h1cMtDDglC34ugj4uhZ8B03JSRJxoUJ1A51OMiw7Ewo7Q18n/IFMS1R2G02g+yxF0Kc0fUAukfWnJjJ+jXUyjiz4GjCRMSgiPQmYCuqQUnSlst7BVNYj8HXaK6YmKBMlIWoC1Y00eOyl4khcxf1SQkrJFgHXbl50cwdwO/DAgo2rHgfex0LWvf+c134YyZJDZEqeBAHcn7z04/Gp85D6V2xHXANw96aFK1cs2LjikdaOZV9vz7cBfOqGCdfMQnjeDXZfZyMZV2zSmbPjnYUAbzzFd+z4rwYOmEPBrPZ821uB77Z2LBt3h6btXHt0w4YNe5f2LFls25OvQdqTz7KbxcARZ8HxGKuz4LOQG9CBoCuaZdufv7e0Z8m4NEdOVdhseBdwh32wXK/NIt53f0KljbkJuemlESqiyf6biPf1IHfzEt4CAs7/vVyvfSOyOPe9W6LFT451bKNEzHsR2gs7pq1Hf+eJxZhAVyl1K/CDOJM1xvw6fs22BA+T62di/JFr6giBrxe683ciMn03INMvEJ60E8UB6sKW8IqBZvqdorMlF6k+x0UrYxwS5EJUyKApOQ4RcxWqF9jnJKKyU5GWbAnLiToT6EGM6gZVUIqnUWTctD/ZTfsNQdn1g6FEFBltlMLgRKExRES6BmuYabPfPjdR3KNcU5euKWm/nJgShTowke4WYB9BE4xeJEshF918JPv9CfDlBRtX3b9p4cpfAv+EZEZ7EKAZ3WyiqEhQgtykpgD/aR0uPtnaseLrwNdbWTbije35NhfJuOLW3ynIDWEPlUxyItKRFtMQGt9kETnBpe35tp0IDXE3sH28NASABcnbgdutMed8O8YLEFCKldhigZtG5NzE/mKJqBxlke7IZTYL3mLH+MR43ZFPZdgW45/ZR5wNz7zDrLxlN1tuONZ7/828Nf4zhVwnNwD8m3rruETMLb+71gJxL0I7jCvGmunGiwtn4ncYuaaOAPhKoTv/deDPjNG3UKn/DIG9KPZTH04Or+yfRL9TcLbkUP2Oi1IYhwQ1YVIFDJiSAxF5heoH9inHlFKNQ3tNhPYHMs1hMTEjCpwiRh0EVVSKZ4Gkmwpa3FQwMfQdzx9KRFHoYMEXYyjLohszsNSDDgNS2fLBVLZM4OucV0xPDH3XRKEetIt5e6hkvxMZyf2WkanmW4E3bF5085amZr4GfKi7q/HlCHergSl/NvNlcb1tvJp/HnCQcASWuAinOz/OekefY+vD9iDwoK39nYVk37GOLXZscblXAzAl+uoBB7mBJJBMq5qGeAppwPjleBow4rAqZr+0D1Y3rmlBSuSuRDJbQwVI4saMcw5+uphEbiJ9SMZ4nn3fgdWNa7YhN5frkQx+WARovOMdb9hseMctLF6MnNPhsPKUs+CwTrodt0SLZx9llycjYt4NXGbNKt9rjFk33uMaK+huRe6kp5XQzR9LWP+224aK629CeM/XUzFkDIE9VeA7kX5n0IJvEpQxDkmb+Q6YohMqoy7AGh8qTTFZX+w0dUXlD6YmhEOp6ZHvlCz4ekqxC9jnJsNmJxE2R4H2/WIiCH3XUQqDMsoYIzeBSDdd8PCmLAKkXW4iKriJoYKJ0F4pVe+XE9nQdzxQA6B6qGS5E5Ess4gAXK99/mJkYWt3U3PPA6Vi8s+HBnIfBBa+Z9YrRnf39QOzau/dkeE4We/R1M1shrod+HeA9nxbHTLFfwUjS9uMenX9hWZtt+FwGsKlQkN0Wauh+zlFNATA0p4l+5HSuS/Z9uQrETA9D5kRDQG7Gv8iPffQqmIRuTmcRaU9OWm3nQ3DdvazgP9a3biG0wF4jxHDIuZXcX383HMlYn62LTW77Si7HlOMVWXsXxHO9iEk673PGPObUzGQUxHP15KxsUZcvlPozmcRgZlrqRJhsZEApmBoYsDp109ktR5ICA8WdxiHlChpX0Xa0gPsw4KUMRAOJZv8QioT+Y5HpA/a2lsQ0JlkDC0mUoFfTISh52pjFLZ7WT35wgXJ8x95sABkQRWQBo7h0qvAc3LlYioV+m5gIl2KO+js6GLuN0PFRSIWP3eRG8Xmwf7s414p+TpQMdc7HIWXTpmX+8m+WGFsLyMbUBykFOnjCzauGJMfmqUhLgPeDOT1Bye/Kvpc51P282MaooGK9kJMqXjIdzKA1Ob+FqmGePZINMR4y7xWN66ZgWT3l7V8Knf9/n8oPMuR25OT8XtGCbsXgf8Cvgs8MP0rdRtPN2nHY3XS/T7iuSoZ22qMaVJKnYUsmv2DlXh8zckM8kyML6x/22cL3fnbkNXcq4n922TFeyeKTurCKdGLBmqjAadfP5HTetBNYsA4pMlFacKon6LjK6PORS62vUpRcHNet5P1CEtufTCYmRx6TmDBNwL2K0WXcsyEZM6bTNYzfjHpB2UB3yCVVsqJEsYwhFERRs2waN8FHHKTYcFNDhVMRLJcTCX8cjIVBU7Zgm919jsJyX6HkOy3DwHjV9fUDb27bdf9yffNeXGpOJjeVy6lhxeJ/LPrQn6yrwPJQOciCmNx1hsiWe/q42W9o8PSED+3D9avW/8oIr5zKUemIeoZWQ2RolINcQMVGuIeThENAWC93doA1t+z/gUIJXPdN4a+cu0m7/5zj/a+KgujDFJitwyg9bbri7vf3f83yCL5jlPRnjzesAB7OmfjR4yxgu6dSqk/Mcbcj53WnKqB2HKzZxlJVK+1RclxF0kDUi1xSsVonu+Ra+ooAP9S6M6vpuLfVo+AiwfsqIBvf000qHv14zWOHnBTAMYhQ02YIVT9FHVZGXU2klnuU4oBNxP0uZmBvrDs1Pj9mZbQcwNkYSwCDirFQRQNyZw3JZH1nKDslpSJ0saAUrgok7D1vh5G1YOahmSgXUrjpXNlL5Ut69B33PJQOhv6btkYpUGVkYx0DxXvr5lIBlkPqC90/IJlF74ona0tzlY6qisNZQ4iC10gQBdTYufZzywC0/57x4+T75n1Cg/hjudvWrhy5YKNK8Yk+QigEspr7Vj2WRimIV5Dpd42piF2UKk0mEml0qCXSovyq4ED7fm2bcAD+lPTR8uBnnQorczSniX3AffRyN+8Nfvu2UhJ4sWImWUKDst0oVKS1td8dXZa18+GliDSmp2rG9c8gziLPHiy7cl/rHFU0FVKzTbGbK9+zlYo3D+W94whLgPOqiK0F9nOkbOBVxtj3mufvwv5oZyJUZFr6ugHVlr/tr9FWoxrkEqHMrAdRZraaEr0ov7aaNDp1k/kXD3gpDBKGcdkqAnTBKqfki4po2YhGfM+oN9JhYPOpMHB0NMZfyA7MSq5oYl0H6g4i+tVitpEOph80Y4fKl3rlfyhlDKRTgJaaZMGE5lI9YjIjpqLTLe7lGLATYaemyx4JlJueShlvHJSm1Bru/9u+0gjtZojuFylUJlcuTaKdBh4iWaMccFoe2PosZ9zLgKycVNF3GAQMTLrHeHjdqJhO9diu3kXyX7fjGTqsbfbXio0xASET41pCI0kFi/iYHBWe77t6wgNcRdHoSHGGjZDfRb4DMDqxjU/Am7FAq+NWI+iaMc59cC/DGURPjj2jatuT96OCNH/3tqTn09xTE5XKfV3iObs9uPuSHQYHjoVHK8tz4iJ75sY2Qd9FyLTWN2+93rg9VddddW7ly9f/uh4P/95EHOwPlnHCqVCN5Xsb3G0V4MyI8qrspkDasbUnyVrsp16797Lg67dL1CE7ohtTGSiSeWd0YzSY4lIuWZn+iL/UGJGSEXzVxMqbYzCiAjO8I/JCb307H2/MbVDh5yuhtlhV/05JtDJEfvXYRjVHdhvJnTuco1SHJoyw++dNCUwjk3yjFHGqOhr69qTd3xzfYIxxltf12re/oZFIUoFKKLau7ZmnKFAwcj63jDnmoFF5xQBZbTyTC7RaZJ6cPg4jx0n9F2YwCQZihrxoiwhSTHuVMZ4EezwHLOt7LC97JBScFYqUPNzDjldUtqOwcHHVSUyupeUKoyxA/SYYxy8v9zUv8Gbdm/n3cnXT77er3ltYiA7PyljNjiAUVmVHnrQ972nArf8TOjoGmVS5zlB6nw3TMzWkXKUQmFw8JSryjqrelWGeJwndI6e7/GmN73pW6dEZcyC6XxkmvYIlel/A1J2cTVysX3YGHNcRfwTiWobdCs2QdX/b0MEdg4r3fhjW0g70e0L3fkWhNO7EskUR/q3xUIrBX1IP55L6n43jVEKBQoMgSpQ0kVlVLN9zz4kewTARCrh9aVrwlISEzgFUN5Dc9445/ItG7YgWdFkoDGK6PGGkiby3bSJlKuUjEO0e1UBqAOVw1IPVNTHdBSpoFxI+34pGRijXgQqCXDh3Z/nies/UH24/cCBHddeOmXtJ1b7X332F/WMMW6Y9uLO95/9ml8jrbp3Az9fsHHFEU0nT2aRyNIQVyOZ4rlU/NgM8n00MNFt4WAQUaEh+u02CeT8bAMeAL7T2rGsZ/RnjHeMMLI9ueVfcm/f//eFbXaMESN946rbk/sRWsdFyteenfL5mlfu+8Dgi55r9+Tfd5yyhTRjzJfsDi9BFs/ixZpepIrhw6fSKy0WnThV+zsTkGvq2A/8TaE7PxX4e4TKSSIX0BDSrpsjF02NrhxIR0OqSz9Wk9YDbsZESuGaGlUT5kyg+inqIYVqQYB6H9CttPFTjcUeExVdfyCdDYqpLJXpfxmZqu7VmpZ0jTfRGK8vKLoDQTmZM0YlUCYt1ANlE6q9oNKgLkQu4C5gUGujM7XFVLqmmC4OZJ7yS6m5iLVQHPGUGKBl+o8ezSyf/6L+5fNftDOKVOCVEvVDg9nZ8XtGdbLFC48OFYBrQcrx/gTo2rRw5VPAt4H7F2xcMS4O09IQ64B17fk2B6EhWqk4+pb1kon10ec6n6HSejqbkTREPXIT/av2fNsuKjTEtlNBQ8DI9uT169dfAbwLqV2ey4m3J9dFA6YZWL+6cc0eRKTnHn4H7smna5zwQprtPvv1cTccf7yFkfVw8QJaHE2cAeWTilxTx17g/YXu/CykQ+kSKuaZBcSjrIasmRZdOZCIhtR+/Xguo/sTGRMpjWtqVW2YM74aoKQLh4MvQbK+1J+oK2mtw2kqEdQb3ynaigQfWRTbpxSTEtmgxc0Eg6GnDwWlVFa82kgpx6TBeCZUuwUg1WwEFLuAbqUw2bpiueyGu8uFTPP75lyRBlO0MpM99li69784P3fqA48pYI7WZiid9Q4CO4YGs7NGgrUxMi51EMnYGhH+NU2l3GsCAnAvBQ5tWrhyG1Iy+W3+9uJxfSetHctCqhoe2vNtM4HrcfkolRK70dUQk+05iYEtjQD2ImCfrYbYAPy8tWPZKZFHVEqxtGfJE4joO7Y9+TWIXGUsTNSNnP8aKu3Jyd61JZAbWBq5eVyDiPRUuyeP2Trp+Rqno57uZYi9Thx3jvp/w5nqhfFFrqljB/BXhe78uQjt8EIqLbWDyLS6lqyZFl0x6ERFtV8/kcvovkTOhEqTMHUqEdaYQA1QHAG+nUg1Q4RDlGnpGwiHkkl/MF0XeW5cixva7bqUYoKbiia7qWI5DFSXP5TMRaGbNREJ5ZhmML6J1AERYlexZsMB4EAq64WprKdTuRJ1k3p1FKquQm/tdhPpyaAa/dqMBdPhyodJ6ayXQdFfLGRyfzbzZQmlIi+R8rpBuWHgNIeBLoqEpepEbkYNCFichQBgjx3/CxF7nvfp3vLsTQtXvhe4e8HGFeMGDiui/rkNGza8Ham/vhqZYY5oyiCmISrqY31UqiGm2PccbM+3bdP/b2pTe76tqbVj2SnTXbDtyXcAd1j35IupLBpOp9KenEie5eTLj4WNSOVGicrNogGbra9uXLMb4X3bgUdPp/bkUx3jFbzZZoy5TCn1SqXUh06hnu7wj8MY06uUusvSDjASgM/EOCLX1PEMcGOhOz8X+Dusw659eQBRqqonY6ZGlw0SldR+/UQuq3uHwbdBuWGtpR32WfCdAnRqE6AUkZvzSm7OKwdFN+EPZHJROeHZaoTYa+0g0Oi4ZrJTV8ZE5U6/mHBDL1FnIpVEmQlKmwCjBk2k9oCaiKiTaYDPPfwof3v5xSnHNZfXTexvNpH6TXEg85TRaiYViiOufEilM96kdMar+dDEiwegL+56M8ZA4Du5cilZG/gJLwp1gCi0HUCArIGKrsFg/D4VRBngfcC7Ni1cuQNZxV+7YOOK3eP9flo7lg1gp/dVNMRoYNtL5QZRTUP0EdMQg+Fk4F6rDfEoQkNsPYU0RAj8yj5i9+RrEZ2Ms7JXJMKBb3rx7DTOgs9C8Cfu4EsjGfPrqbQn/xj4/tKeJb2nYpxwfBHzqu2q15VO6D0nGqednq4x5tIjPHdS/lVn4sQi19SxGfizQnf+hYh55pyql+OLooG0mRpdOhhFZbVfP5HN6t5kjQmUJmEalRvWGl/1U9L7FGryFX13ZxBe9AAQuZnAczMDfug5jteXzUQltww6XpSJQbFeaSYnc37CZP3OsOwEQSnZGEU6ZTANyjG1GFUwkQpH8blgHSCUNt3Z+qFzHCfU2fqBnw7159IYfR5CS1XX/cZdbzOBQ0pxIJEMC4lkEWOKbhhov1RM43vuoIl0BlQfsjAUT/MbgWk1396h7L41UgucBxZvWrgydvy9A3hqwcYV47o+jkBDzED0Ei6zx6Co0BC19vguAMLogYHYWDRln7seoSGeRmiIn50qGgLA6vl+BfjK6sY1CWeCfhShYy5AZkRF5HsYXTo3RCULbkIsgf7aivQ8jmTBHSebBVdVRd1nW3vnH2nWbBO8VwO3nOh7xhJn9HTPxHDkmjp+CywpdOevAG5GLpIYLGJ+s5GUmRrNLwSRN9TpbM7lVHei1gTKIWmalBvWmUD1PZZ4derSgXtzCP+4HwGE0EmGQWbSQBj6Wvt92URYSpQxOhbviQG+Rikmu+kw66aLXR/93uPh6l8+M8mOo2b0uKd/YbigP4lkg/CFr3HjRXPfsuIll201kXqy0Jf7v9B354KK+ccjaT6UgANK0eMmIlWTGAJoCAN9sDiU3u+Vkj6o2HKmF1ClF064sOZHe1L2/bH/Vw+SEZ+FZG57Ny1c+QSyePZI7Os2nmjtWLYLWAXQnm+r5XAaop+YhkiocxlJQ8QSlXGtrdOeb5u19uB3ahZPvHYX8JHWjmWnpNNrac8Sf8OGDYWlPUs+ArC6cc1URB/iCipSlQeQm0bcnnyu/X8fQqNkqDht7Ldc8PeB+5f2LKl2Vj5eHE/E/FS955hxRk/3TBwWuaaOXwJ/WujOL0DaQM+jAr4xWE0gaWaEFw96eOx1OnI16lCi1oTaIWkmFBN1SZMOD1LSexVqMkIJHMBaCTmJKHQmDoYmVKrcmyUsJkOMTiHlRoNIRUUGmPyJ186r/8Rr53WaiAN+MdngD6WmxZnu9C98jd1/Ndy6Gtlx9j87b37mrMcf2QOklTYvrGkcvATY5pUSdxX7c9NsdcREKtzjaMWzYb1fx40aa+qGJlI3VIhCta0wkN3re4kWUGcF02tii/edSBlVIwIa8bnqRcBtKrLwtH/TwpVPIupjmxZsXDHutt8j0BDzERpiDjBNv6Q2iH5Z2ILQEPVIFjkLySw9O2ZlfeNmAF9rz7e9Afh/wDOnioYAWNqzZC/SjHGrFel5MXJjOh85TwVEZzdFxaZptEjPJIS6+PTqxjXTv11sz12Xad0L/N1xRHqOKWIOkg3brPbDJ/qescZY9XT/xP75sDGm/4ye7h925Jo6NhW68z9FsqG/RDi3OEs7hPwYJ5BkdnhRoYjPHufJXK06kKgFUiZpJio3rDe+6qEstAMiQB6Db6AcY9ITCqGJhhJeXyYICikfo7NI1lhEuqeSwGSlmZvMed0os8cvpKczonvBgFQ47AM1ceozWxqQ0qYuKi7Fs5Np/7xkurfLROqhwe7avVHkvMQel6JyQzma3m9aO2ZObUNhHrA3itSPurPuTCTzOQcBtd32kUHALG77jTPgSQiwvxw4sGnhymeA7wD3Ldi4YlxmmDBMQww7NLTn26aT1Q8ii1SxNsRBKjREfOzV4SCgfR6iDfGM/vi0mvZ8m2u1J05JWF+3/7MPVjeumWk/dz5CN4hbysjKjRb7fMmOX323vJ7rMq1Tga+tblzzTmQGsHFpz5KTOZ9Nx99kfDHWTPcGpJrgcksl9FgdhjPxBxrWQug6vGD7AAAgAElEQVS+Qnf+R4iT7U3IBVHxbxMAnkiCc8J5hQIBe6Jfcg4m8o2nE6RMs0qEDcbXPZTVvqrM9xBSyeArbaJU4xDJhqGU358u+YPpgEjn7KKbh2SSe4HmZNafqrRRfiENgNIRbrZEFOimyE+kTaR6np7/4uK8B+/fg1QfTLOf1WX31ai0ubp2Yn8Z2FIeSn6uNJidD+oSBBBjfd69VMTLR2S/QIvW5s0Jz5vU1NyTiCL1770H6wNQb0DAugUppduLZG0NSLabplJpECKc7FXA39hStB8D3xxvKVocrR3Ldm/YsKGrtWPZkvZ8W83Hdn7+f54oPrPoaNtf/+T74z+TCPjNB3jLmuuDt/Ly71oe+JvAj1s7lp1Uu/TRYmnPkp3A5wFWN67JIG3s1yA3rmotilok0z3SzWIhAtDR6sY17Ut7lny26vVjipjHWe6ofZ6o8PkJx5hA1xjzl6OfU0q1nuFw//DDgu93C9357yOSge9ipHlmXIkwCZfzzpvzLRXU9u7WT2drdFey3pR1klTUohI0Gk934w2D74UImHUCnlJEyfqSk6gruX4hVfD7MhDpLNJmHCAgNiGRDpxEWnRtshPkXxPhlPpdgBZtTAplDEbFPm3NyHS7WmYyAVyUynoXp7LezihS7QOH6ooYfTWSuSpGmmKO9nrrsdu8QGtzcVNz717gZ2GoPtV3qGEGkqTkEbCNs/u40iB2oRig4ph8EQLC79U95bM2LVy5FFi3YOOKcbngxtHasWywlWVvAWjPt6WRGcw3sDz5KLPOEMnyk0CfurChxmztbUK42JcAh9rzbVsRbvW7rR3LCqdijHEs7VlStPv+vlLq48CKY20/Sh3txfbvlyxT76yr6hI7noj52VbrpQlosotoR3zPeGKs9EIrwuGeNhq6Z+J3G9a/7Z5Cd34D0sjyDqR8qWKeCQcLQ5PmTWh8+vxozlBfdP7Qbr01W6P3JRtMWSdIR5NVkkbj6UMWfFsQKqAHAd+yUphkTTmVyJWd5f+7e9bnNz7beLQxNf7T+vjPuLQLuJ0PXDZv9t9dcXEXRu0HtRsB7CY73ni1/yACeNO1NjfVT+o7CPyq2J9p80rpNyCZ3iQqtudx9jsJmNH06LMGudCLSHZ7veOYa5uae54C7vA998MDvbUXIC4YL2CkP5xj9xW7Jg8Rl6KFURq4EVhiS9F+DXxjwcYV28f2jR05WjuWlYBvt+fb3osVA79hwjXxywaZWXRj62nNw4VGpD65Oku/BAHh98fqaMCG1o5lp6zEC8CC5sern7MiO7PgMHW0HUt7lsw+yn6OKWIeSwtYvZeG47znpGOs9IJCNHQvQVby4tq7M5nuH1lY8F1b6M6vA96OrPJOw5pn7um80p857cEngRYcLojOH+qNzh3apbela/TedKMpqSSpaIpK4pmyPoivOi345pELuxMoKUV4yzumb/vkG89tCQqpnIl0N5GaEWsvNP7Teno+9qZ4WD5Sh8pDc94459LHv/mMP+Q3h77bbELda5szYlH0GiT7nYqASxdCG9QDr8rUFV+WqSs+FYXqswOH6htAvR7JfmPzyj4gESYTcxDuM953DFTzgE8nksG+puaenwFfmLtu1b5NC1fOQgB4PgIa/fY91TZAU2vu3a6QbLjXfu75wPWbFq7cjZSirQU2n4JStGGzzsUTr43FwL9sz8Mc+50e0IsnTIg+1/k0I7P0WBciQm4olwI3tufbtgM/Be5u7Vj2XNnBDztHXJMa/v6P6RwBhzn+xs9deoRtvnis94wnxkovDC+UVQmZn2nJ/SMOa575tUJ3/g6EcrgeWYUGuRj3IYA2Gc2c6NxSd3R2aYfenq7Ru9NNpqRSpKOpKknZePogvtqvpPusYiWkKCbrSvt1Iqzx+zLTI+MEGBIjF9IwCHA1YVebtWP8VG15jzFl1y8mfL+Q3g9qqh3XoH0kkKz1AuSi7aJSUjVHO+aT9c29u4EfDvbU/EvoJ/4UAZdmwO/LT/cbnt67hQr3G2eyB+3+JiFGktdsXnTzU03NrAU+M3fdqmDTwpXNyGzhxQiIucSlaJdOmlvzw91JBGxDKgtxMxCwfh1SitaBNDs8vGDjihHuGScatjzssFV/6xV3IfBWHM5GbqjxsVVn6TOpNIxEyI1zHvDO9nzbDv0PU1ra823TWzuWjbthJI6lPUu+vrpxDcCnrsu0DjtHnOYWQ8DY6YU6oMkYs90Y8yzwpaqKhjPxRxy5pg4f+HKhO/814EZj9KeQ31fFv004zcloLozOLh2KzirtUDvSNXpXagJFJ0U6mqaSlE1ZdxGoLgu+52GthNyMP6jccJvXk5sZeY6L0e6HF16gwXig9iBT/HOBLFXqeUoRJLO+TmT8tDeY+lxQSi1AQCGuktiL3Bwakcx3JpYmoeIy8Z6axsFW4DdhoD8w2F0/l0pZVtye24eA+EQkOw0QGqHbPn8hYi/z/s2Lbv5FUzNfnLtu1WpEy7ceqV99OXBOMDUXT/HjUrRY1a+aZ55Mpdb2gBXl2QD834k6YRwrbKnY48BH169f/1qEo34bQivMtMdbnaXHuhVFKuVy51I0E4B22xH3WwTgxy3MYwH2tAfZ0TFWeuEfgPlKqUaEUH4I6UE/U8FwJoBh88zVQ8V73gP8L3AdFf+2ACmnEvBVzDOzSwfCWaXtaleqRu9MT2DISZGOZihDyZR1lwp0F5ItngsMOYloX3ri4Da/kDjXzfiJRF2RzNQe1+9P1waDmR5QW4Czz9/18xQVx2QAoxQNqdryX6Zqy7cWDtR9FNENWYCAV7VQehbhZ1+AgEcXAiQ1wEsdN3pJfXPPM8DX/dr0C4DvIYstzVRE3/chQBRrRvQgABxnv28AXrt50c1PA3c2NfPduetWrQHWbFq4MhvlEr9FWorjUrQ99pFGwG06dpGLykLcixBRnoO2EuJ7wPdORSWEUorWjmXbgE+CLUUTSulyRrZGK6rckgHP/HzQted0NnLjeCOwpz3f9hiykPfEqawFPt1jrKD7kDHmIwBKqVcivNQp5TvOxB9KaJNr6vic9W9bhjQGNFGRUdyF8LZTULzAzCx3hTPKO9TeZFZvz0yi4KRJRzMxUYmS7lShPoCA99lKmzBR46WVQn3iWzv52Btn6WR9cSKKXFhIHzSRerqUzF1UX2AOopxWXdqUAj6Qm9SfBz5WOFCnkYz1eioVC0NIfbCLAOR5dh9dVIDlPOCfk6WhmfXNPX2B576j0Fu7AOmaOhcBxH4qVRIT7P5DKtmvi2TK/wws3bzo5oeA2xZsXLV7w4YNfQs2rvjLTQtXJpAbw5uoNBB0IqAei8ZMpiLKU73IdSXw11aU5z3A+gUbV5wS0RtLFXwGoD3f1myPewECrLEr8g6g1hTCs6nQJHEGPA25cVyLtCRvQcpRH27tWPYHK3YDJ8HpxiVixpgfIat+Z+JMHDWseeYthe78F4APIFPhkeaZAiJTUcwz07yucKq3Xe1PZvXWzCSGnBSZaDYmKlJyOlWoDgIXicR6JZSGRE0pHRaTE5VW9bsmzzMtPdv2g8ojduqjNZ+vBWblJvUvbVh5z53AnXve9655SBPIRUi2FiDg1klFcWwGVukMCJQxCeCtbjK4rr6553Hglr6uxh4ki74MAUTf7qPT7nciAjo9CIVRsM9dB7x686Kbn9ZvWdCwedHNiQUbV/lI7e6PNy1cqREwfQtCVUylIvju2jHG3WYDWI7VivJ8APjzTQtXbkdmqHcu2Lhi7xi+yqOGXSy7Fbi1Pd/WgGTxr0Cy2qR+Zb0XPVrcwuE0SdyM0mLP06uA/Vaash3YdKqMOk+nGJMF++keZ5wjTp842hgL3fl64G+QizL2b4sjhQBJHQJQB1RXIr1yxaHZt9y5LzPWMXzoZed6//iKOf1Eul4kGxld76rtcx9oWHnPU/GTe973rkbgLxB+Na7IiCODgG8j0Lf1BZdlz3ns4Sfsa/GN4BngnnIh9c1SIftKhAs9H8kA4+N1EaCdSEVxrRtLh+x43eVzZ33roU0IxXDr3HWrdlYPfNPClcruczFSyjXD7j+kInLeCNQFzRnldhX3ULGCd5FKjV3Ab5Ap/rZjVUKcpENGDnitXj7l1uiWfY8jN4QYROOOvQYqC4i9yM3C2GPpQhxrvgXcZ8vcxhXHUwxTSn3aGPNhpdRN1VULJyJ0c6LOEWdA93kYz2fQjaPQnW9C5CQXIBlQNfimEfCtIQbfXiepn842q343p/rdrDJSuZC88Sd4X3opIHLkXn/aD4tJ/+Fz3py+7Jn1JUAZQ0TopIBBUD3AtH99YEvyIy+fE3ee7QY+3bDynm9Xj3HP+97lIBnx2xA6QVPRoHCAiV4qPS1ZLhWptBvHr7sIoP8UuLWvqzGBdPNdSYVDjqMWoTHqEEA4sON1l8+c9a2HttjP9BEgbwfunbtu1WGLZJsWrpyBZMCXI1P8eJFQDf7JtAtr7t8zgACcR6USokTFDHPyf+/4ceY9s16xD/jQgo0rRixQjec3t2HDhofDD+96CXITeyNyLmP+Gyode41UxON7qIj2JJFOsG3AD4Bvt3YsG2SMYZsdzraGtzchcgaPjNqmB/ke3xt3p9ka3duMMeccZ/+nxq7nTJyJ5yJyTR3dwN8XuvPNwHKkbCr2byshF1gGAd/JpiHcF14+sJsh7bgP1c7iULJhFMMQAZ1uxp+QrClnZnq/FSNgo41SKOOEHqG2koeKT298ko+8fE6Sih7Bx3pXvHku8O8NK+8xANP+86shYjN+7573vetcYCkyvW9EAGP/U5e+pGnegz/ai4DIdEb6u01A+OLX1Df3bAa+NNBd+89R4L4WAcjzEcAZsI9YgvGsKQ88FnfRHUIA/gLgY8B7Ny+6+RHgtrnrVj0bH/yCjSt2AZ8F2LRw5UT7uS8FZgczamIrox3IjSy2pDdUHH+VdUieAnxt08KV70AqLY7qDzeWsC3D3we+b52Sr6JiUTTZnrO4Y68RoRyqxeMDKuLxS20zxv8B64/nEVcVJ6IYduNo/0UrgHPKSmPPgO6Z+L1GrqmjC/hQoTs/hYp5ZuzfVkSml1lkmj+ZbLQ3eFnfVr01Pct5KjfxpefXYdIhUZ1f0gdSB5xkuM8fTE5Jp/7/9s49PqrqXP/fNZPJbciFCQmXgCBUidHaitCqh8YbtqcXK6FBe49ahDbalt5A29OmaX89LbYe6Q0FaTW26rFGEbWe04LtaUprFcV7GFEiiOESyGQImdzmsn5/vGtndkJuQyYhwH4+n/lkZs/M3mv2ZJ79rnc97/O2Ts4oaM2MtHsikda0MDGX1tL+p/cQXGbfASSinRWsLP1abtWGdvuLCtdUvwl8raGiPAu4FrFSnGqkwpZcLA0hyh793cz284A7s3xH3kKIfNnhxvHjkej3AmSBLIIQz4Hmd884e+LTfi9y0TmMpB9akSn6B4HL6sqWv4n4IDxij35NB4u7gLu2lFRlxzI9Vqsta4Fvj7llIsTfl4fB5ea8NG4pqXpD3XhO9paSKk+SXNEiQC1Q+0jRr6w89dXmvE3m6Dy15bdrlUxHEcnfpcAd10z4SNo1Ez4SAL6zyH/TnQMceiiOYTNNZJsUw/K+kDDpmrbszVrr9Uqpy82CmgMHw4LX598HLA8Fik5DyPd84v3b2rD6twkJFcZmdaTEZnXw98+2EP5IE0TJjL2WWZTSkBFMUZ37d3j/zfeLe//Gz/5an04//+e28uG4Dy+cd/3c0y+7jdJq4O7cqg09FpsK11QfAX7ZUFH+a+BS7XI9iJBlKqJw2IOkLPKQKNoqjbaczqYjXsWfzSlofgb49eHG8f8PMc3+JBL5pXdMyI4RV1BYi2MQNxhyIYR5C/CFurLlLyDR7077eOfXVrZs3LixeX5t5Q1bSqrSb3rp7uqXWnZf3d/38IG/f99+Ts419xdck1MauYn3PLmlpGo7oo19Nkm+wDFM1wlTjFGEXPzOJX4xtBdjWC2KupCZkWVJ6QN+/UjRr8oR28wHTOujhGDrFnGFUmrBSDRQSLQ44idI5BEwA3zKMbxxkEx4ff63gRtDgaKZCPmeh/zgNBLp7UCmmT2jMzfo4jZ3rMWTplzuWcoddf/oM1Ne+2HZae5IKDXf5YmND7dkpOmomFX1LB/WoAiDbkard0BppMnjlcHK0npkWlyTW7Wh29SlcE11DHjquY0bdyFRWgUy9Z2ApBYshUMWPZ3ODiLknIs4aF2eU9C8HbgbuO5w4/gCYImW4MYqLmk0t3FI7ncyEv0eQqK/8Uhkekld2fJ6JPp9uLhmdQ8XsPm1lR0vUnkN0tkiG5ne/wrJqffVIdm6BVouP93HI2+NR9ICJUg13MvA70hCOTJ0F2NsR9IoPFL0q9MRAi6mp8uYG1FI9I7QXQhZHwA+9EjRr/5nkf+mn9qeH8xlbCkQMOmFJuINN5OKY9HpPmw0uhaSam7hwAGA1+evB5aFAkVnLrtp3wP3PdByVBsnC+PyXrfuWtNR4GluLi0srlo0PZCaFjlATDVEu1yTo6GMKT1/qxpUrBOFIuaaAOSjdAjNO8bZ7Exk2ntdsLL0dWSlvza3akN3yW3hmuq3gZsbKsozER+KjyCRaYx4vtbK0RbR0+ksBSnC+DmwO6eg+U/A7eHsjFIkiv00Ev1mEC9ddiORtL1NT5N8GKxmo9fXlS1/EVjL5y496pzNr61sAe7ZUlLVhXgtZFx32sXW05YxewAhet+4P76dYcZuFZAUINH5FcA7W0qqngeq59dW7u7ve0oUi/w3vQX851BcxmyWlJnIYh3ApagvexNwGXuOuK3BLHp2JU8aEiVdy+nJflWbg1OR5mCE4PX5d/z+fs5f+6uiWYja4b1I9JsKQritTbOtl2tksajp6ee/dtZF03+5K7YzPFG1pMxUYdWW5mrbH/bEOsMtmYVAqnJFSclq1zrqUtEOTwSXjmiNIuZKBzUbtGn9riyDnPORnPO+YGXpi8BvmXNt91gL11S3AXc1VJSvRyLC65Hih3RkOtzb6cwl+6cJiSinIvrexakdbVNzCprfKFxTfV1d2fIC4AuI0mMK8Zb0jUiUmo/kOFsQAraUCpcCF3ta2mbWlS3/PPBQcc3qHrnq+bWV928pqQL4z+unX3qaGd8/kDz0NOQC0dpy9Sxv7u927DNjn2K2B4gXOkwDrjSOaP8Efj+/tjIpZjd9uYwZU53pcJQl5e5F/ptm9LOfwVzGtimlliqlAsBO63kjM5urlCrrvch2LEiUdN9SSv0ZaFZKLUauGisHeY8DB8OG1+ffCXwxFCiagVRBXk68czFIdHYAiQAnF0x4RekJkY7ohJZdtLhT3TsyJ6lgyume9LYOT3bH9q8sKCzILAzujUXVeLQqTM3uyAiH0sLhUGpEuWNdWgNaudCqAM1kRG5mdQ/Ox/Qky+g4PDNYWfoV4Pe5VRsCAIVrqjVCXP9oqCifhKQeLkBW5MMM7nSW7YpEs4AHGyrKd+QUcB+w6nDj+FWI7OozSNSZiZBfCIl+fQj5uWzH0Cqm04BvAOV1ZctfAtYV16z2WyfOyMN6SMRsOuBy4Fxcqpj4gqGlA7aOdwS5cBxGFrxmAWVbSqreAv7K195jTw0kC90uYzZLymG7jPXzfA3S3y4pSLQi7SkjnbCc5281xjcOHIwKvD7/LuCDoUDRl4Ef3bIiL4t4pwdrZXpc3vjX34VEf/vIjjZF5x55m3ZXivv1zIkq4Jnx02und+lO7XFBM+hmrclM8XYUesZ1ZEXaU7vCrWkxHXXFlEtbBJxKzGUcvlQzQjKtSsfSkIj2mmBl6RvIIs6TuVUbugAK11TvB77XUFGeiuR+FyJSKCtH3dvpzGh+NRinM+DHwE05Bc1PAb8pXFP9l7qy5ROIR7+Wn7GVR/YiueVzgJb0xqAbIfsc4GKgxOR+nwT+UFyz+qi2NiZH+zrw7S0lVa5oduqrwN+RVMtE4tVkbmQGXIAQbpB4kcds4Bx3c+fMLSVV9wB/BP6YpLZEfVlSfjtZDTVHEsMujjAt2FuSNJ5hwSmOGDsYrTGGAkVTEJ3vPCTvGQN4+vmvnXXh+be/jSw6ZSLlvIcATZdyud/ILFAHPV7V5o7Q5dqnYsqSXKVpzSTAF+1I6Qq3pkdjYbdLKWFBrVFolyamUgD25s1WU5p2vE7c3yEViVhfA6qBFyzdL0BDRblC0iNLEVL0EjflURgC60pLz0zt7Ggg7nQGEiQdRqrI1hSuqX69rmy5CyHezyPRr31/bsDXlZ0xNbWl3XI8ayJelJCCEOdLwF3FNautyrqjYH2fW0qqUhDiLkNI1WpvBHGNbZ45DwEgEPz8mafl3rtjO/EiB6vM9y/JkKCNFSSlOMKychxkH6sQ0bEDB6MOr8+/F5GaTQK+iUzjM83TIaSSKxOZwotZTKo+FD07tJ8oyrUzI8+1L20qba4one59KqY6lWI3sDclI1LgTm/N1xFXR1drejTW4XGD9GTTiiioiDsWzgRdBKoTIchmJJ86HylOaAhWlj4D/Da3asNek3rYBnyxoaJ8ApLD/QC9nM72zH732bNe3prB0U5nXrPvixoqyt/MKeAPwOOFa6pr68qW+5Co+2Js0e++knMmTH9i624kmj4bSQccRHLAWYgS4Es3Fl+QemPxBU3AN4trVt/T1/k2hRJPAU9tKalKR/wiPoIUW+QSzzWnIdwxI/vh+jTi6o0s4rnxg1tKquqAB0iSBO1EwGDphWXmZvWCyiHu5wlykk+eOmIHJyy8Pv9+pMiiAPg6WllluzEk12e1dJ+CENwB3ByMndl+KHZG+yG1Oy3X9U56oeuIO0aHe7/SqhNoUIr9yhObkD6+baKO0RFuTeuKtqemEHV5NNr9zsSz1cSWN1uJqS60ygE1FSGzJvN3MuJg9jEjP/szIj9rLVxTfQj4UUNFuQchvsWI+kC1Z+XEEKMey6OhP6ez7wFLGyrK/5ZTwLrCNdU/qytb/l/IQt7ngGJUt3PabkRH7ENIcDpyYcoF1Jrtz3Bj8QV5wG/qypZ/Elm4fLW4ZnWfv/H5tZUdmA7gNgnaAiSnm4KxuAxdWnh21hO7rfFGiSsgxiP91i5mBCRoYxWDkW691vpd1gOl1CdM9wjs20ZkZA4cHANMhdvNbR2PfAjxk52PRFdR4hVuGQgZCvkqGvWMzmB0emcwdiB1nKs+Y5JqcaM63AdUTHUgC3SNykVeanbnJJ3VGYmFXYHwkfQ0FOkonarcOhVUWMc4QMwVBTUZyXFa4v7e8jM/Rn5WuGZDGENeDRXlZyNOZ2cS1+laDmV9Op0hEew1wEcbKspfySlgbeGa6i3Alrqy5eOjqZ6XkZz3NOQiZC2yZSIpgr70rpci2uFddWXLN/GZS1wMAEuChsjQ8hF97b8Bp0fz0mPEW9OPQ0j/LOQiMmoStLGCAUm3N8EiEW9vDLXu2YGDUYPW7qjX5/+2MdZZjgj6c4iTbz0i5ZqMTOEbUTTqSV2t0UldrSqQkuF6IzNfBVNQ7e5DKqbaMWSlFLnu1Nhkd16ba1JsR8Qzrn1/rCMtJxZ1paEYr1KiUbQ6oqOut0HlItFrFIl+A0iKwC4/ewlJP+woXFP9GvDl5zZsmI+YwF9G3OnMcuKynM7OQXK8jUjEmoE0inxfQ0X5W8AjOQU8HM1MO4As4F1wy9Y//+Kxt7f3m2s/++GfW3etKr3zgU98Mry764z7/u9O4D7gH8U1q/tNBcyvrTwI/AL4xZaSqmk6zf00QrjdEjQk4rbSlwNJ0HYBT5MkCdoQXMbmYIoi7PKwobiMDRWJSsbO52hNbtJ0ukqpXGSFtx5xA1pntlsnKheJvpPy4R2c/DDGOt8LBYpyEU/ZS4j7+XYgpbZpCPmeg2mVrn2R9uj7W/ZwxJ3qfj0zXzV7XCrkDqiYChEnv6z8rl2zUrO6ppLVdSAWUQ3h1vTxsa6UcTrqysYdzVKoNh117QBlGZmfjRBME3H52RXAgmBl6S5EIfA75lwbLVxTfVtDRfntSOXap5Do141cNHYjRDYBUUNY2l3L6ex04GbgWk9725Scgub8wjXVT2+EeXVly71IKuPfEWOcVBDCfe0TX7WfPmucgd1Xvu9MHn92LnKhaDCG6+uLa1Y3DHT+59dW7tm4ceN+c5y4BE2IdSgStNORtMRi0w3jr4gXcMKL94ZQLQObmf0Q6S1a68VKqRXW85bLGJI2GTYSJd3NSqnnEBNkH3JFSKZO9yGt9RUASqmHgHWmD/0VWutltu2Lk3hMB6cAvD5/EKgKBYpuB76MRJB5SATZieRPLfKVyBcOkBXtis490kCHy+1+PbNAHfTkqlZ3i4q5jgBHXsn6YGdJc/UuYJIrRU9Ky20/pDW7Y13ulHAofYIOuzNQeqaOqXa0qxGt9hA3cTkNmSk2IdHfDCQqvjq9s2VGsLJ0kTefJ4zl5B8bKspnIZrfOcS9aS2f4Bx6Op0dRFQFee5IJAfY0FBRvh1Yn1PAM4Vrqu8B7qkrW/5lpAOEx3a6LFeyqBln4YTn3wSJTFuQtMxVwEeM6c6TiOlOj8ILO3pL0JAA7tMMXYIWwUjQgPItJVWWz+4f59dW9nvcXhjQZcwEd1sh7sFg7ifVZSxhyZhSKgeJRgH+oLXu7ch/bAORq8kyrfXiXtuXArO01ivN44eAH9uvUEqpK4ErL7roomtXrFjxcjLGM8ZxFlKjPpZxvMc4yPFjrrTUIwVud2e2UrEUbAvCaalBVTh5q8eX+2ZK46Gzw/sOnB8OR7zypAbVRYqKKEXUFQu5x3syo8EOgPRoi5ra8ZonP7wr5ZBneuSd9HPC7e5sTQw3MdxoXGi0Vq6IRkU94XaVd/idlAmH96S4dISm7GmRQznTIp1p43R7WlZ6RueRTq1UJKbc7ZGU9KaoK6UNpUBrl6erM88VCWerWCwNpbrHntoWUnn79nhyD+5PCeWMjzZNnh9PryYAACAASURBVBYOTJqamtbR1mGNX7tUVzTFE4ykpgVQSmfvaPDlvbyr8M7na1O/OKck1lxU2NU2dYK29uvqCpN+sCUj58192tUVUaGpeZHW0/IjEW+6HFdrpV0qot2u9miap0mnuNt6Nmoe4LvQGtUZzVId0fEqqtPRuvu7UKGwSt11xO15qyXFFYqo8PSsaNfM7Eg0Pz2GUnh2Hk7JeOGQ5+66Tera4isi7RdM3NP53vx+2xHddttt0z/84Q8fLC4ubnvmmWeytm3blv2lL32pO1K/4447CgEuvvji5m3btmV99rOf7Ta9X7ly5RmrVq16o///J1i4cOETo2JiniydriHXK5AwPhckp6KUWmHuW+4/a4FNfZXjOTrdsYPjPcahHj8UKMpEoscPIVN9u3dsKhLV+ZDocX/381GUqz7D9/S+LxXOb753F1HVYvP3TUEitXxkqrwfaNNR5Q63pvmiXZ4sHXEpHXUF0SpgDHYykFSBD+jcNelcz4z9L9ch0aa1473AM4j7WUNDRbkLWfkvRzS6qcTN4F1IlFrQkeFNS28P7UEianvnikNIZPerwjXV3eRTV7Y8G6l6uwyZ3qvdV76vaPrjz27vNc4O4jI5a78KWbT7B3B3cc3qxqF+FzYJ2keRiN8yXYe4BM1nPlsbRk1lM+qJIeqQSqQlfY+8s+GOtbaUwRVWMGeeXwU0aa1vNbxTb/GMUmqTNQvvD0PV6Q64ItnHTt/b+4aU4iUDFtFuNh90mUktODjFoZSao5TaZF2AbdsXKKV2mh+Q9XiB+fEMCV6fv83r8/8MmS7fg0xlrbLVLqTS6TWETM7BaovjRsfOaG+KeXU4ct4Rl54QLtApsWwtQVoEIchXkLTBu4AzlVtnpuZ0HMzIP1KflndkT4q3M8OVGpmGKzoJtGUL+TKwLzt00I2kOWYi03qQ1Mci4JFgZekD3vyWcm9+y9bCNdXXIsUKf0byoCnEWwC9tm/mmZ1mH+ea8aeZMeYiF5uHGyrK72moKL+koaLcVVyzuqW4ZvUdxTWrFyMpgE1aEUFSEO22cR5AUgHnIqmAcUiUOgWxqXy0rmz5va6OcG5d2fLUwb6L+bWVHfNrKx+eX1t5PfAxxJTdb47ZgqSAtiFRcxYDqy6e21JS9dVezw/oMka8O4X12nmDjflYkGhO9y/IldH6sHOJ50iGi3p6mgoHkdyVtYBmwUf8xDg4BWAik1VIIU7vFed6k3NbACzWWi9TSq2sq6vLvOqqq47eWT8wDTRXhwJFdyL90T5GvGDB3r14IpKHDJjH6NM6g5FpnahGj9f1RuYEV7Onk7BqVagYkhs+iPzfnobpcOFOjTW7U9ve0RqiHSnZkVB6QawrJayjrlZQh3dOfV+nb/vGHQip2eVnVrR6BmJ5eG2wsnSHN58HgO+EDmanIlHqRzFOZ6HcvBgilUtFou/eTmcFwHm3bX2x/Bvz3tveUFH+IHBT4ZrqUHHN6h3AzW88+ugVwHcRcj8TIVhrQdFD3PNXEff8TQWKU9o7pwB/rCtb/gpCiP1qfy3YJWjpbs+POmORAT0VbD7Aaea8AJyH+v74BFzGaohbHORi8rvJRqKke8MI6nQ307OybSZyVQsgPzYLuY564ZRFvVJqptbauuh25++M2bRlOD2zuLj4mKSMXp+/A/hVKFC0DrgOkVpNQYg3jCgGLPItnjl9k/TwUnTpieFQdOLhUKzZneHye3Ndh1K7CKt2Q75N5paDkGghcEApDqVkRFpSMlpbdIyUcCgtLdqWZp+BWpraNHq2cbfLz85DorL93vyWF4Hfhg5m/wZRGixBSNZF3KPCcjorRMg8BVC3P/cy35j33gwkXfG+hory/0HKjetRShfXrH4SeLKubHkeUnZcglxIujtemPHYVRqHVExr5OJxsXnPnrqy5X8D7i2uWT1oS/iOaPg7wHfs24yUbDoc5QO8e35t5Yy+9jMEl7F6pVTQLKjl2VKax89lrA/dLiRJp6u1DiqlHjS5XZDFsnqQxTNrCklPAnZwauFBJBK51ch/jprxmBTEMuAnwzmQ1+fvAtaGAkV3IwRTSlwvG0HI60AkklGMRFbNCBl36vHR9uiFLe3RkCvNXecd52pMDdPp6lLiz2vJpMYhkfRkTDSsXERSszojZHW6XCkxUrztnZG2tFa0azxCmHvNbRx9y88mYORn3vyW3UhLnJWdmePmIsbmFxF3OrMuAudy9DRdISmRS4GShoryHe7LPpbTUFHuLlxTHS2uWd0E3F5Xtnw1knK5DkmFFBB3PduDEO2Ewk0vZCLkfAjJxU5DWh6V1ZUtfwP4A7CpuGZ1Ir3Yul3GbNuS6TJWY9t2/FzGlFJLem3KRa68SdHp9ncVGYmWGQ5OPJiF1U0cnWKwv+ZWpdRDLS0tSbETNOS7PhQoqkam7WWILCsCRN5umB8unLR1B0JmRQih7gM68cY6o/OOdEY7lcdd501T+9LCqsOlFSqC5HrfRAo0JiGkdQiJFsMoTZqvLSV1fFtOtDNlb1ezt1VH3HmgCoi7k/WWnwXNPlqRKPA64Oq0cOtUb37LK11tqT9beP/f7n567wFrCn0Upt5xr3U3FUnvAcz79N5g5LwpuU80VJT/C1hbuKZ6v0kRvAJ83eRsr0Ry4+9CFtwCQGBfyTnFU596KYzMXjXx9EO6+dznActNy6H1xTWr3xzse7H7AF932sXTEYnbt3t3MR6LSDS9cDPwEPErY5PZ5sDBaCFoFlh7dCyxCd+3AfWPPfbYBZ/73OeSdlCvzx8G7gkFin6PpME+iZAvyHR/L0KYVneIFoR8O0jT4eh5rWHeHUpxv56pXG+nu2l3KUO+HcgCUSrxfHFzZjSo5HOhUtIjk1MmH1Za81ZXMPOfkdb000CdgSyOWWW0Vl71NGQh0Ipk01yxaAbwvdTMroonl1z4GjAvdDCrGdRS4CsI+TH1jnt550uftz5yDCHIAHDw1X9bMIN/bM5HSPXfGyrKX0eMajYVrqmOmcaYDwMP15Utn4gY71wITI1mpmlzLvYhUbplO2kvgshDovTL68qW70Km/PcX16zuVxll+QDPH7ipxJhDoqS7zGlE6eA440Fglakasi+w2oXuuZMnT+46+q3Dh9fnjwD3hQJF/w0s1tp9J3GPhChCLBb5zkaIZR/QToqORM8OET0r5HbtzIi66zMg5HaZnG8XErnuBQrOPfKnCcgscj8yXddKMSNtfNustPFte2Jh1wPt+3MVqBLiFWlWXtWSdRUBnQWBtyw1Qw6SYpjvzT/SAGxta/LerGPuWzFVaQZWccQRZOHtjJkvPWu1CLII/hwk1ffVhoryfwLrCtdUNwIU16w+APy4rmy5AubGUlxPIBchH/Eo3UW81fp04heJdvN5vgR8uq5suR8xWK8dqPR4qBioDNhcuJ8nnrbabCvKSloZcEKSMWQF1BrgeUqpy5RSM5IxEAcO+oPJ56+yLWRYq8pLibfMXmfuLwW4/PLLR9QTxOvzR70+/3+3tU94E/ghssBmpTRiCFm+ghDmmQiBZgDgIho7o12HPxhwR85vCcfGRaIabc0eo8C+Z3M+0YYQ1UyEvLNtz09xeWLLvNMCV3qnNT3jSg1fi1RnHUAuAHZZ176stkN2+VkOEsFOBhZm5oU+5fF2PIfSTV+bey7mmNvN3zByEXj54NQZYYQ0LdlZOnKhKUBc1B5tqCj/bUNF+WVGP0xxzWpdXLN6a2Rcxh5EDXIb4qVr+f02IVVqfjOmM5BCinxzDjORFMftwBN1Zcur6sqWn5bYNxWHvQwYmTHN6fUSn9Zaaa1nIVWvq8z7FiAz/KQg0Uh3AdLEDq31C2ZAi5DpkQMHIwLzI7Evdtxq+2uPVroXSTZu3Pjc6IxO4fX5Hw4FijYgxHId8aaUVguhg8TtGdsQImtDEdXTO92R6Z0par+n1f3aONThlFSFchuP9INI/nM88VTGfiTaDJt9fj5jYsvHgC2xqLq2fa/vDCT3XIyQ5OGdU+fZ5WeT6CU/S83sKkjN7MpOzezEm9/i0jH+2NaUtR3Uh5GLhTqSVxAF3iAuOzsTKZ8+iCwiWi3bbwMaGirKtwDrjX0lpjvF74Df1ZUtn4qoKuYhypBOZGGyAbm45CGLli3m81uytiuBfzddL/4X6fmWSBeKAcuAe60dzbUW1ZJdBjwo6SqlTkcS3QDnm6ZtFnzIj8Fpwe7glIbX548Bj4UCRY8jRjJfQCJLi3wtve4EZKGpDUk7hICInhROj0xqTlFBd9D9YhZIlYXlB2zlbbOJy832I6QZMds/5nLry7zTmp4Dbg3tyWtE8q8fBVVkhtmX/ExhJGOral/n5kvOGqdcfMubf+QV4H86W9PujrSnfQi5YHjoKTvLQQh4Gj3by09CCO7Khory7e7LrhzXUFHuMm3rKa5Z/Q7wfVvXC6vnWy5CsC3Ee75ZsrYmM3a7RnlFXdnyaUie+G3g28U1qwdaSMvFJjOkZ11AN0xk+4cB9jMsDEq6Wuu3TO7sFozZse3pIAOsJDtwcKrB6/Nr4H9CgaL/RSKppcRX7TXx6HWC2d6BkG8rENG50XGRS4IpsWdjsVhK1yF10JOmUNnIlNwiJC9CbFOId2qIIlP+DwAXeKc1vQr80rOk9r/bNzzyIpIXvQiJwjuJy8/eQ9+SsSIgkjauc0HauM7d0dSUIErfgVYLkJwrxIsj0ojnkNvNZ7S2v9fT0XYasLGhovxvwG8L11QHAEyOthaorStbnoUsTl5hO1+WZ3C6bf8dxNvNnwa4fl33L24svmA6YuCTU1yz+o5EvrM+cMVIKqaGlF7QWr+glLoBCbmdhTQHDgaBId9NoUDRZsRO8otIhNubfPMQEutEyPcIEFHumDvygWABneqQ+4Wsd1x70zIUagIS2YaQ9ZV0ZCHq3QgRHUAi0RSkVf368PqSHe68mzK805p+FtqTR8m6v/7mlf2Hr+tv3ON/8Kh11y4ZO/8zpdHIRe92Lwae7ghm/DIa9ixC0gnjiacH9iKBWT5xXe4hY5wzGfgssLChotzqH/e0aV9Ecc3qI4ju9q66suWzkJnCHPO+DiRnbqUfJmCrUjUdL0Ai8dvrypZfiOS4NxbXrLZ618HgZcAWeud6k4oh53SNm9hRhKuUmqG13pXMQTlwcLLAkO9fQ4Gi/0M6KdyI5EMt8rU0q1YZrVm8Mh4OaTo3ekHLhGiEQ+6Xst50vZ3uVVpNRsi3A1EZ7MVUyCHEst88p4DZ6bEjU4Ea77Sm+5//4bk3eJbUXh+sLJ2ByMUqkIiU8T94lObvLbSGbqVFDgKNW8+66gy2b8wBPpKe234ZtL8aDbu+3REcdy7Sjn6G+TyWRWMapuR4xqvbFEJyh5ELxflIPndPQ0X5X4F7CtdUd0sAi2tW7wS+XVe2PAW4/Jatf/rhY2/7B/RBsJmvpyFtikQvqH5elUAZMKPh9zKUnO5lWuu/mPu9iyMUIhb/0AiMzYGDkwaGfLcAW0KBoguBmxBVAghZWZIpH3DaObP/O5W4f22EFHKj5x/Ji553pMlV533N/UbmOKWV1X7HKk/eR7yVewgh31ZzjOnAfwDXhdeXPO6dxj2eJbVfD1aWvgrcSd9+um2YDhWn791mOaG1Y6Jgtyc2x5vfslNrft92KOttUFZlWi4S/b4DNAQLJp897nBgIhL9WrnfLiRfey2wqKGivA74DfCcLfqNAH/aCH/qfT6Nlnc6HGW+vru4ZvWMvr6DwcqAbS/tsWiW7DLgoUjGbrXJwr6IJN/Hm5tVDePAgYMhwuvzP+31+T+D/J6207O5awB4bV/jeWFkgeosZMEKIIqL3Ng5obPDCw+Oi5x7ZJt26bds740iRPsyElXOAIryut52256fhGhgHw+vL7nZO62pBiG+t1eWzIZ4A8sAEi2/DbzSkeq1JF1n2sYDMEspKr35R37gzW9505PR+SlERbIH4RcdLJgcRaRhO8y2s4h3D44g0rC5CPk/0lBRfmNDRXk2A+PbZqx2DKkM2DgZrrNtsytj6i1trm1bjdZ6fDIIF4ZAulrrubb0wQ1a61u01j+1bsANyRiIAwenGrw+/3Nen/9zyG/oVWzk29RcFEUsJfchEeFZxPOYERQ5sXe1zw0vPDgh/P7Dz2qXrkMITBHPGb8KHJje8ZIHqXTLM89HkIj6k8BG77Smd3unNc37yd/8ClECXAO8iESjLiC6b8LsMKI7PoQs4J2DRNUus7+JwLWp4zrv8+a3TM+c0PJlZBHxWSRyTkFI3NIPB5ALwLlmfx4z7mnmfY83VJSvaagon9NQUd57oQ+jUrgB2F1x1vtBLhQ3DKJeGBNI1PDmhT42O40pHTgYBrw+/4vAtaFA0blIE81zbE9bCoFcZFFpCkLEzQjZZenCzgvDhQcPq0Mp/0r5R266irrOQaLHGNC8Letjk0qC976Dzd2MeCfhLCQ9WPLZCyem3P2F2Z/yLKndCmwNVpZOQfK+7yNO5pZ8bRxCtFMQIm5E0hxZwAKlKPHmt9QB6zoyx12IWDpejqQYLJe0JiRlkY9cFFrNuA4jCo33ARcAuxoqyjcBvytcU22lSyzivf/Xwzj3xwMDkq4xKR/I8d3J6TpwkCR4ff6XgetDgaKzYjFPLUKaboTsLPK1rCEt8g0gJDZOT4hcHL7qUAtH3Fs9fx0fUxHXHGC8aZ1zxNwykQhzEmaRDMkdn33fvxpT7/7C7O3h9SVPA1/PrardBtwcrCz1RlLS6pDUhWX2Y5XzpiF537MRsjyATPNTkCj21xldR2Z481sOxiKusvbmcXORdEYxQtDtSArjHeLewXHlgxD5aUgq5pqGivJXkAKtl63cbyIYQjdg6/m+GuP2+Z5EMVikewWSw905wGucnK4DB0mE1+ff3t6xcTdSNPBNREtrTb8ta8hshHinIOoFi3y9ZEUvDn/8UCsdruc8T40/rHF9nbg/RBuyUJRGXG5mTzOmIlrfmvD6kmeB33qnsanLk3kQ+Dhijv5pJCcLsmBmeUZYfhFWw8xmQCsdSwVudqXEyr35LX8FVoYOZiukeu8SJKXQX/R7BLk4tCDR9UWIkc6uhory/wXuL1xTPaSqtMG6AVt2oVY7H3uZ8CAdhBPCYKS72eRtB/ogju2igzENpdS3EInQWq31i0qpOxByaEZ8m188rgPsB16f/w1gWShQNBMh3/MQUtTECyWyiJOvFfmKb0F67JLwR5tC0WdVu+6IVqt296XETcc7kQgzh55mNyAkXIjoin8CVKTG2nzeaU0pniW1jwOPBytLz0XkZu9GSNJuuGMZ2UwFGt3RMMTLlj8FfNSb37IN+GXoYPZqREr3eSRv7aVn9GtVpU0nrm2OIIuE3wV++fV570n/xrz37gW+VbimeqCc7oBlwAarMAUahmhXDeE9CWFA0u0nh5vwaxw4OM6ot4IHQ8A+rfUHzeMlyKLRmIXX568HKkKBoukI+c4lTr5HEGXAOHqSr9XWJ8Pt7swKf7ipjBjPfvyyfZG/vNJS2t+xUm/4e/dd4jKq8z5blhNZ8CEeC68v+RuwNreq9mXgi8HK0gJEe/xvCKlGiGt1M4GJ5765KROJZq3ijUwkmr7Im9/iR/K9S0MHs31IUUQJQrRR4mmGTCT6PQe52HQgxO4yHS+mAPc2VJSXAF8rXFPdV1v2AcuATYRbr5RqJi4QGFLpcCJI1MQ8B6kaKUO+8HVa6y8NdxAOHIww7Lm/q4GVtscnzEKw1+ffDXw5FCgqBFYg5JuBkGsrIsnyIsQ7GcnBHjJvT8PFxY/93+R2mPwL97PZG93vpJchvrdpIITbddcHrMNpJDptBA7Vjl94Js3VE5Dz9+Hw+pIXgV/kVtW+CVQGK0szkIqzjxFfLGsD3npt5iUZ73lzUwyJZFsR8rXsHYuRBpS7vPktjwE/Dx3M/hnS2uezSOlv7+g3D4mie6sa3ObznNVQUf4i8OvCNdU7hnp+jd1BEPgxcJdSakTagiXqMnYL8KDW+mqQ/mhKqR9rrW9J/tAcOEgaZimlLkMqp5St2GcGPQn5hIDX528AvhoKFE0GvoX0QrPIN4S4gXkR4p08uWCbRggqhhDs/Oj7WuZF39fyQsqffVWu1pQq+i6OsKLJd7+r7V/avLcTiTr/DbggvL5kB3CPdxp/8SypvStYWfobRKXweaRIw93lydRICe8+hDBnEE9HNJv70xDlxqe8+S1bgDW5VRu+0FBRnl/+x6fueertho8MdE5sHS88SKRcAnyFO+61V6QNVga8FEk3BY2rWNkQ3pMwEiXdrfY+aVrrh5U6SkLnwMGYgtb6p0qpy5H/35uh2z1vAUn4ER0veH3+fcDXQ4GiicTJ10ucfN8EMrOz9pyJ5F4tqVgMSR9cEPlgoMvlz/ybe7u3+D+uPG0KElE2Ep9SvwV4onjOIt5F+ACS1nCZbbcCe8LrS57wTuP3niW1m4BNwcrSM4GbQJ2JRKFR4iY2Odjyvmab5dlbCnwwWFn6kjefX23e/c5He3/2horyXZiKtF4dL3YXrqme0c8pG7QM2IJpDbXUvOao9wwHiZqY9xUVdG9zDM0djFVorZ/qFTC8pbW+S2t9wtuSen3+A16f/5vAIuDPyLTe+m23vb7zqk7i0e+7MblQ5LfriRW1+cKlB/e8NS64reuqxvcgkq7XEHJWQPitzPOt4oggkj4oJl5sEUNysDcilW4/CK8vKcit2rAjt2rDV9rTs99EGjs2EY+oDyPpkDeI90o7zdy3HNMuAO4NVpbeH6ws/fdgZamdrxKuSLNUB/2UAVv+zEuVUmVKqaWmeq2/9xwzEo105ymlfMSvgj7EYxfk5C/F0ew6GGPoR71g9Vkbs+qFROH1+Q8CN4cCRT7g68hilVVO246svqcjOd9JSMTaiEybC+97oCV17a8mv9q1qPEfwI2pjxR0AV9GVBMWuVoLW9kIeRcSj14jZl8fAy4Pry95Ffi1zv9GNLdqw4+ClaU/RRQEpUiKIWbGtQvhIqvFUciMq8Uc90wkz3pjsLL0SaC6cM2G+xsqygH+82tzz+1uTDmIemEo3YCP0uH29Z7hIFHSXYy0rXiXbdthpHIEHM2ug7GJvtQLHzKPx7x6IVF4ff4A8B+hQNF44Ktau75BfHrfQZx8JyMFDC7ii1KpyCLW412LGv8O3J76SMHusEp7DSFWy+HMkqxZ9pLnIPnZRoRI0xD1w92ZkebTw+tLrvJO4wnPktrfBStLf4/khL+ARMyWhngv8byv1SmjEYmQo+bYXwTKgpWl//Lm88vcqg0z/iuBc3OMxRErzDnzJYOAk9qYUil1Xn/POXBwHHFSqBcShdfnbwa+397+yFVId5fLEA2tZQv5FkK6vdvVu5CFrXcDv+la1FgX+UdqC1Ic8Qlkgel05Lxa9pINmCaWxPPChwHtIpoGVAFLw+tL/uydxm88S2q3AFuClaXTkVLjuUieN0I8ms6iZzRtlRrnAB8GLjUuaXfkVm0YVLp6jMURPvOeGqXUKqXUTK31sFr3JOq90Jef7je11j8zzzuaXQdjESeVeiFRaNxRr8//w1CgaPUnP9fwyBNPti7o77Xj8l637tp1unM/8+nq8KW/bLwXWO+u8y52+73zkHTi2UhUG0Gi1P0IsU/BLJK5dBjipjjXAQvD60u2IpKz3cA3gpWl2Yg2dgHxaNoqXU7HWEwiUegBhNgnAef/5P+233BzZWkb4m72zdyqDVbjy9441uIIqxHqTvOeYUW7iep0v4XIxqx/VIVcdX42nEE4cDCSOFnVC4nC6/MfefyPXBEKFKUji2VXIucgFYRwW5tm29/ShDFEf/r5j58Ft58B/DRaHHorWhy6H1ia+kjBJOKmOHlIJNrDFOf9hx/ORKLVHqY4QEl4fUkdsM47jWc8S2pvC1aW/hzJ+V5NvG2PZTFpj6YjCBlbvd0yzTguCVaW3gusz63acKTXKTiW4gjL49h6/7BTqImqF4Jaa5/WOs/cfEiOxYGDMY2TWb2QKLw+f4fX578TaVy5jnhLdAt2ne5sYNY4716X7bnpSAnuxq5Fjf/etajxewiB34WQtBXMtQI7X8j6SDvCNWcjaQnLAa3bFAd4KLy+5FPeaU0qt2rDQwjpLkPy7e1IJZtVIPE8ooLorVe1vHo/B/wrWFl6cyLnpY/iiJmI6mKWecksjoNOt69cxoPDHYQDByMNE+muQqKnHGRa+eNTkXQteH3+CFLh9jRw+y0r8gqId/u1IsJGIO/M05/MQVQE+7G6WUga4KvA1V2LGv8ErEt9pGAN8BHErOcMgA53tmYQUxxEzXAzUB5eX/I37zTu8CypfQ5Ykpma8qP2cHRAc3Jbb7c04t3Lf8wPVPpwiiO01rcqpR40+d0gfXNgQkg00t2plFqklHqvdUP+kR04GLMwTVWvABabmZobmd7O6qMF1SkHr89/v9fnn/idlRNciHJhC/EUYgw4+MJr17Uji1tWN4vx5nnLyOZa4LGuRY3f7VrU+E/PktpPIfnbraCsdvJWFdorCHkXENcNu237uhp4LLy+5Ofh9SWz2roi39FaK/ut+XsLdzd/b2F3TzfrfvP3Fu7u9drv2z7qg8hFF3oVR/Q+J6ZLRNCQ7Vyz4JabjO4RiUa6NyOrjPa8yPlI+w8HDsYqcq1crgXTaPWnZp3CAd193P4F/CsUKDoLKct9D+CR61R3rtby9C1EyLOJuKpgIXB5KFD0LIv4L6/P/6XQo49cCDwGzCduimP5A2fSs6NxI/FS4/nAheH1Ja8D9wB/9SypjZnhfhtJZ2TaPsKgxRED9UgzUe0KE+V2y8OM0qEMWJvQCe0HiUa6D5n2PR+0bshVyYGDsYyB/KAHeu6Uhdfn3+71+Zch2vy/o1WMOF8cBvxIUcN4ela5RREivAyoCQWK1ih3zO1ZUvt9pGjil4hpjSVTa0Oka1YFXBGSfhiHRNtWnvZnwIbwQ90MLQAAEhdJREFU+pIl4fUl6blVG7rb9ZjebruBG8z2fmGINNBfjzQkfWB16rAjiMyOho1EI92+5DXOP62DsY55Jnrp8zlEw+qgD3h9/j3A8raORy4BnkSiT6uhZCtSxpuBRL72bhQRRBXx/oz0wMxQoOhuFvFLr8//m/D6krsR8/LrMKY4SKRsN8WZjpCw5QMRRSLrm4BPhteX/MM7jV97ltTe/5MEPo+JctcSXxyzP3eUjtd6bjRNzHtjplJqMbJ6aGExTumvg7GNxUgOry93pvMQGaSDAaC1O+L1+f8jFCjKRtKJCxD5VoR4iXEaQrznIKkC45+rQaLhdaFA0RssYj3wF6/P/5fw+pJZSKnxHKS0OEK8rHigUuMriZcar/EsqX15aJ9Dbx7gAtyXjjevj22jSro3IxIKexmwU/rrYKxjcX+FO04VZWLw+vwtwKpQoOjnxLW+hcS7UexGVAoTkRLfYEb6IfvF7gwkVfBWKFB0H4vY4PX5l4fXl+QiErFLEeIeqNT4ACJnmwLM+8Fju5d9j5I24A5ghS3vmyj60vEm3cQ80ZzuMq31zfYbSWzBbpXZKaVyja2atb3MlOWV2UN+Bw6GgoEqJZ0qymNDL63vKiQ1YOVpw0je9hWg4+wzazKQ6bzXPB9FHMW+CzwWChRd37Wosc2zpHYVQuKrkHyxxU9WqfGriKTtTITQZwCp/+/xt0HyyF8Hng+vL/lyeH2Jdawxh4RItx/fhdOTNBaQKcYmZFXyDyArh8AVWuvNRq7hTAUdJASl1LeUUncYiSNKqTuVUn82+sv3Hu/xncjw+vwRr8//AFJFdgsyBbci2yiwf9urX2hDItaZCGFazmcRJKr9KkK+X+ta1JjqWVL7AJISqgBeQkg3TLw4Yht9F0coZNHtOuDZ8PqSFQl+nL50vEk3MVdaH3vpufmHvUtrPW+4AzH7K+utgzMR7yyt9Urz+CFEwGw3qrgSuPKiiy66dsWKFUPK7ZzgOAvYfrwHMQiO9xi7j//UU0/lXn755UGA++67b2J9fb33u9/9bj3Axo0bJ1x11VWHBtjPkI+TZCRzv8nY1xD3oXG7O72pntZ8lyuaAZr29rz0jIymDqWiTPD53VMmPpeqtVs37J8Xbmo+I2qL/ZTWrkg0mnqkK5zVqLU7CvDb3/6m8LHHHp90LIP++Mc/vu/666/fa9+2cuXKM1atWvWG9bilpcWdnZ0draury9yxY0fmwoULD/3+97+fOGfOnCMAvbcVFxf32X144cKFT/TSBfdzirRO6IZcpZYgrvQBoCnRfQyw7xVIoroMqQaxtq2wvWat9Vzv28c//vG9yRrLWL49+uijzx3vMYz1MdqPDyyy3d8KXGZ7/Imx+DmTud9e58KaTa6wv8b87nYCC8zjpea26ljH09o0+6zWptnrNv15bWtr0+znW5tmP2e7vdHaNLu1tWl2R2vT7F29nn+htWl2bWvT7J+1Ns2e3Ne+u+76wK6uuz6gu+76gAa0db/rrg/sGmhMhlua7RwCPG+7v9Sci6UDbetn398fynkZ8kKacWn6ojn4VszihCmvTAq0zd9SKfW8097dQZJwSruM2aGlQGAVkjft7Sdbr2V1fwGwWWtdr5R6SCm14NFHHz16Z4PA6/NvB5a2tT98AfB3pLDK8l04bG7jELnZFOLthOxa34tCgaIXgdu8Pr9dnppwcYT5/DWIGMC+zW5i3pfJeVJNzAfN6Zp82BvIyuJaLSY3NdosQOgB/HUTgVkks+dgAsTd/e3wkYT6ZwenDrQYmCvEZWwudLuMXXFcB3Z8UW/WSyzYV+hnEi8EqCdeOntM0Dqly+vzL0eq1Z5E9L12U5w36NlOaIp53url9n7ggVCg6O5QoOg8AM+S2u7iiP+48jQwxRFm+4AYaDFeKbXU3FbZX2/4qSyxT943hhLpbkOqzuq1lE7CyEQH9fQkU5+5KtfT098hVyehT5GDUwu9gwOt9VtIpHSq4kFkqn2rZd5tPdErsptjXruUYcLr8x9COlpYWt/LEf+FIWh9cSGEfFcoUPQGcBeLeMDr89//wwTcMwYpjjgqwtdabwZu0VovNiXCwy6OGDTS1WKJ94IZ1Ht76xqVUtl9vzMxmA8y0xbxrjTbg8BDRjK2AMdgx4GDYcNMsweM9A0Zb0t2kOP1+Vu8Pv8qpBPFnQixWnIzS+v7GhLcWdKwdNsuzgBuQ8qMF4UCRUNWYRkS7W+mfFSEb6Lbrea9tybjXAw5p2ui3BcBlFJWjnc8SWxGqftx8DEnyoEDB8lF0KQYeqfwLCzQRjU0EvD6/B3AnaFA0XpEInYNUv4bJa713Ue8YWUrYrATMq85D/jYj1YdSv3OyqIm4Gten/93xzqefiL8a6D7ArRA99FXLVEkWhxhDe4FrfVftJhC91Va6cCBg7GPBxF1wlGRn2lBfqu5nxSjl/5g0/ouom+t7z6k0MKu9S1ECDr1x7c2gVSK3R0KFP0uFCjKZBjoI8Jv0vFW7MPO6x4T6fbCiF0JHThwkFxYKTqbJt7q/7UUmU4vsL1mp2ldMyrw+vwxr8//v0h0eRNQhyymYf4eRKrSDhF3NbPDbd77eChQVGm6IR8L7BF+E/F0RBAxSBoWEvVeOAraKaN04OCEgUnV2SVSt9r+2qfOPQhr48aNozI+6Pb1fRp4OhQoOusLy/b+9sGaIxcM9B5bQ00PIjW7DPg+qCo9SMGCUirXrB31FeHXIAuOIBVpW/vey9CRjEjXgQMHDkYEXp9/+38/1HKh7tU5orVp9u7WptndjTSt+61NswfqHGGlB+b2ShM8ZZ47KsI3qZegeX1ef+tOiWDYka4DBw4cHAckvTjCzAKOSknYFtiGTbjgRLoOHDg4AeH1+buLI8ym3cANZvuYhhPpOnDg4ISEIdj7QX3f6/N//3iPZ6hwIl0HDhyMKOrq6jKVUpt6lfljlBI77ZK0Y/HLHmyhbKzBIV0HDhyMKIwV4ipMoUEv1FvFT4Z8HxrNsR0POKTrwIGD0cJAJjuDleieNHBI14EDB6MFy2THSiOc9ATbFxzSdeDAwahgKCY7pwIc0nXgwMFoYjCTnZMeDuk6cOBgNNGvyc6pAod0HThwMKJ45plnshjEZAf6LdE96eAURzhw4GBE8f73v/+I1SYJ+jfZ6atE92TEsFqwjzUopf4M/PN4j2MUcCaw43gPYhAc7zGO1vFH6jjJ3G8y9jWcfZwPPD/M458ImKq1HrR50MlGuuu01sPu5TTWcSJ8zuM9xtE6/kgdJ5n7Tca+hrMPpdRz9kj3VMfJltN9/HgPYJRwInzO4z3G0Tr+SB0nmftNxr6O9/d50uCkinQdOHAw9uBEuj1xskW6Dhw4GHtYN/hLTh04ka4DBw4cjCKcSNeBAwcORhEO6ToYESilyka6dbcDByciToriCFsFyzxgazKax41FGBILADMBn61305iCUioX8U598DgcexWwFjlPV4/UOTKf8WrEKWtmMo5j9vkWPd23HrSKCY5hfwuQDrZB6LZOTHQf1m/Lh837doDXzwHm2s+H2UfQjKVea70t0XGcVNBan9A3YA7Sp9563AzkHu9xjcDnzAU22R7r4z2mAca6AFgBlB2HY28CdiJm2CP2f9Dru3goiect1/b4mM+f+X9Zanu84hj2MQdY29dnHmD8D9mPhQQI9n0k5VydyLeTIb0wk552cVYkeFJBax3UWl8B3dHEWI1yF+hjiKiSiLVa61la68Va6xFxsjIRZPe+tdaLk7FfrfVma8zD9Zs1+1lmMw3PO4bdLEAuYN0YqJ2O+d439bGPHt/DsbTkOZlwwqcXtK1e20zPfPoknr6Yf9hrtNbLjvdYesP8wI+3e9RM27Ta+v9I+jGgx/R9JI6zQB9jWsGGlcDzRid7LD62QWCW7bHP3BJBLtBke2wFRSftb3QwnPCk2wurkDrvkxZa621KqXql1E6t9azB3zGqmAPdF4Z5QJ5SapseRRs/O1EppZ5XSm0egYjXIlqrt9emZH5OQ+bJ2NccpE35LUqp57XWif42/gDcZXucm4QxnfI4GdILQHeyfu1o/sBHE0qpOZYawDYFHVPqAK11jXVDSGPraH4fRjFh7zg7UqmmenqSYhBzwUkSFjNM0jW/h23m+zgfeC7R/xfzf7bSdO21ZjHPJTiU3hc8H8d/NnRccVKQrvln2maiwNxeze9OFszl6EhjTP7zmkh3AXDNKH8X9YA9nzxSqabN9CTzZE+X5zL8zgq9ye0hju3/ZaaJ6AOI8iDRcf2BnimK3JM5/TcUnPAVaeYH/hDxf9KZWuvxx3FIIwal1FLi0Vv9COUrT2jYJE4zkQvxiCzqmeNY+c1AMr8LpdTzwOXDTYuY/xeQ/5ngsZwLM3PYxhBkcSb4WYYEB6t0z9bq3TjOC63HHSc86Tpw4MDBiYSTIr3gwIEDBycKHNJ14MCBg1GEQ7oOHDhwMIpwSNeBAwcORhEO6Tpw4MDBKMIhXQcOHDgYRTik68CBAwejCId0HTg4hWFKp+copVYZwygHIwyHdB2cNBjpkuNjIaixTGqmmnOmKctdgKmwG2vjPNngkK6DkwJKqRUjaa7TH0El+z2jCTOudaZc2G4WdbVDvCMHpwz4FISJCJch3R1WEm+lkscItjsyngIr7bX3SqmZwyVLQxqbe+9HKbWpt4+s+exliJ/AHGDdUD0ObC160D3b0axCujwcZbXZ13ts538psLgvLwKl1ENmfKsG8zwYZMxL+9h8lFeE1ebIOodKqVVa65XHelwH/cMh3VMUhgyatdaq1/ZVQFMSDLT7OmYPgrVFgsMieaXUWrupuzFYsdrE9P583b6y5hzcZXV+GAZBlQFXDGQs38d7chH/55n9XBiWIY5cI2ZWb8xs6rXWNZYlpvW993chczB8OOkFBz1goptbRiI/2otwc4FbhrtPQ9w9WsqYtjdHRYfmtQHb64LItN96vK6Pm9WVZIXNwawJiZYtXIE43fU+3kDvwbxnZh/neiY9uy2MFGqAoBnjLHq2gNqMEL+DJMMhXQd9YTOGIIyB9VKzILTKtm2n2b7APLfWerPxNLY/t8IsJj1viyYtf+ArzGtnmtc2m6m1tZ+d1nH7wQKG7mU7k6N9agND7Nk1EEEtAHLN57UvmA30HgtrOZrcAr1fZDvnq8x5KrMfy5zfFbZzPmhOVmtdby5QNVrrZfY0i7lAntK9zEYKJ1u7HgfJQQCYZyKwlbaGmD6zYHWrUqoGON+Wp7zFlj64BWkdvs08V2YM5rtzl1rrzUqpxUiHWWv6Xq+U8mFMr7XWQaXUykHSD3kM3Zz7mBeyzOeyjtM9HnOOfLaIeA6Sw13X33t6YR3Sdn2lef8Cc26O8qA153yn7VgAdymlbkDSJFbaZAWSL056isjB8OGQroO+4AO2ItFu0EYAvSOw5233A8Q7W6wFNiml6hFStX78g06ZtdbrlFI7kTYxQ2l0mcgqu32MFoarKFgA/Nj2eF6vxwPCXFg2mwvTUHLb9vRIjZkVbMLWRmck8vEOkgcnveCgLywg3vYmYKag1jR0KCvpAbOSvxKYZaULBkKvKf5mMyWfM4TWLpbyYiiopw+SHWb7mCvo2SJoKGPujbVIu/Q5JN6DzMEJBod0HfSAmZquM8RRg+Re7c8PpbmhlWrYNsjqe5A4CdrJcC2SohiKlGsrQ2w+2ZsMTSQ93NYxc+xpFOSCkTvEPLE1Lqvn2twhyNe6z5M53jqkD1mP72WI39NgSHYXZQc46YVTEjZJkkWydp3uTmt6qrWuV0qtVPE+WblmSms1npxj8rQzEXJeppRaiaQRFiilrKnwWvOea5CFK0uKtBZJI1i6WcxxtymlhtpLazMivbLnWa3xWVKtTbZ93WD7PFaL8mNCH6S9DUkvLBgoVWDlyhHlQsCQ9ipMlGsI8xpzv3fa4XybImKedVFTSi22PivyXQ7rYmLG8OBw9uGgbzg6XQdjEgnkOI/S6Z6sMKQ6YsUrvY51SpzT4wEnveBgzMCSOplIMJG86ErVd2GDg2OAOf+bjvc4TlY4pOtgLMGH0bwmUgll8qDPjURBx1iBLWWybBQ+55zRiKZPVTjpBQcOHDgYRTiRrgMHDhyMIhzSdeDAgYNRhEO6Dhw4cDCKcEjXgQMHDkYRDuk6cODAwSjCIV0HDhw4GEU4pOvAgQMHo4j/D76XVnei8e1BAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 360x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(5,4))\n",
    "\n",
    "sm = cm.ScalarMappable(colors.Normalize(0.,1.3), 'plasma')\n",
    "sm._A = []\n",
    "\n",
    "keys = data.keys()\n",
    "keys.sort()\n",
    "for key in keys:\n",
    "    z = 1./key - 1\n",
    "    c=sm.to_rgba(z)\n",
    "    \n",
    "    \n",
    "    x,y = np.transpose(data[key])\n",
    "    o = x.argsort()\n",
    "    x = x[o]\n",
    "    y = y[o]\n",
    "    \n",
    "    logx = np.log10(x)\n",
    "    logy = np.log10(y)\n",
    "    fit = np.polyfit(logx, logy, 1)\n",
    "    print \"fit\", key, fit, 1 - 1.05**fit[0], 1 - 10**(np.log10(1.1)/fit[0])\n",
    "    \n",
    "    erry = 1 - 1.05**fit[0]\n",
    "    \n",
    "    \n",
    "    plt.loglog(x,y, \"o-\", c=c, zorder=9)\n",
    "    x0 = x*0.95\n",
    "    x1 = x*1.05\n",
    "    xx = np.concatenate([x0,x1[::-1]])\n",
    "    yy = np.concatenate([y,y[::-1]])\n",
    "    plt.fill(xx,yy,c=c,alpha=0.8,zorder=0)\n",
    "    plt.errorbar(x,y,xerr=x*.05,yerr=y*erry, c='k',ls='None',zorder=10)\n",
    "    label = \"%3.2f\"%z\n",
    "    if z==0:\n",
    "        label = \"$z = %3.2f$\"%z\n",
    "    plt.text(x1[-1]*1.02,y[-1], label, va='center', fontsize=10)\n",
    "#     break\n",
    "plt.grid(which='both')\n",
    "plt.xlim(2,15)\n",
    "ax = plt.gca()\n",
    "ax.yaxis.set_major_formatter(FormatStrFormatter('%i'))\n",
    "ax.xaxis.set_major_formatter(FormatStrFormatter('%i'))\n",
    "ax.yaxis.set_minor_formatter(FormatStrFormatter('%i'))\n",
    "ax.xaxis.set_minor_formatter(FormatStrFormatter('%i'))\n",
    "\n",
    "plt.ylabel(\"Amplitude  $w_p(r_p=1)\\ (h^{-1}{\\\\rm Mpc})$\")\n",
    "plt.xlabel(\"Density ($10^{-3} h^{3}{\\\\rm Mpc}^{-3}$)\")\n",
    "\n",
    "\n",
    "plt.text(nbar['L4']*1.02, 75, 'M4', ha='center', va='center')\n",
    "plt.text(nbar['L3'], 58, 'M3', ha='center', va='center')\n",
    "plt.text(nbar['L2'], 48.5, 'M2', ha='center', va='center')\n",
    "plt.text(10.5, 46, 'M1', ha='center', va='center')\n",
    "plt.text(nbar['sdss'], 52, 'SDSS',  ha='center', va='center', rotation=90)\n",
    "\n",
    "plt.subplots_adjust(bottom=0.18)\n",
    "\n",
    "plt.savefig(\"../figs/fig5.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/analysis/fig6-scatter.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# VIPERS SHAM Project\n",
    "\n",
    "This notebook is part of the VIPERS-SHAM project:\n",
    "http://arxiv.org/abs/xxxxxxx\n",
    "\n",
    "Copyright 2019 by Ben Granett, granett@gmail.com\n",
    "All rights reserved.\n",
    "This file is released under the \"MIT License Agreement\". Please see the LICENSE\n",
    "file that should have been included as part of this package."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import os\n",
    "from matplotlib import pyplot as plt\n",
    "plt.style.use(\"small.style\")\n",
    "from matplotlib.ticker import FormatStrFormatter,ScalarFormatter\n",
    "from matplotlib import colors,cm,ticker,transforms\n",
    "\n",
    "\n",
    "import logging\n",
    "logging.basicConfig(level=logging.INFO)\n",
    "\n",
    "\n",
    "import numpy as np\n",
    "\n",
    "import load"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "samples = ('M1','M4')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_vipers(sample='A', **plotparams):\n",
    "    \"\"\" \"\"\"\n",
    "    path = \"../data/vipers/wp_s{sample}.txt\".format(sample=sample)\n",
    "    try:\n",
    "        rp, w = np.loadtxt(path, unpack=True)\n",
    "    except IOError:\n",
    "        print \"can't load\", path\n",
    "        return None, None\n",
    "    \n",
    "    path = \"../data/vipers/cov_L{sample}.txt\".format(sample=sample[1])\n",
    "    try:\n",
    "        cmat = np.loadtxt(path)\n",
    "    except IOError:\n",
    "        print \"can't load\", path\n",
    "    sigma = cmat.diagonal()**.5\n",
    "    \n",
    "    return rp, w, sigma"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x432 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(4,6))\n",
    "ax0 = plt.subplot(211)\n",
    "plt.text(0.05,0.95,\"M1\",ha='left',va='top',transform=ax0.transAxes, fontsize=16)\n",
    "    \n",
    "    \n",
    "r,w,sig = get_vipers('M1')\n",
    "\n",
    "xref,yref = np.loadtxt(\"../data/sham400/nz_L1/wp_snap0.62230.txt\", unpack=True)\n",
    "plt.errorbar(xref,w/yref, sig/yref, c='k', marker=\"*\", ls='None')\n",
    "\n",
    "x,y = np.loadtxt(\"../data/sham400/nz_v1/wp_snap0.62230_M1_scattv01.dat\", unpack=True)\n",
    "plt.semilogx(x,y/yref,dashes=[4,1], label=\"$\\sigma_{\\log V} = 0.1$\")\n",
    "\n",
    "x,y = np.loadtxt(\"../data/sham400/nz_m1/wp_snap0.62230_M1_scatt01.dat\", unpack=True)\n",
    "plt.semilogx(x,y/yref, dashes=[4,2,2,2], label=\"$\\sigma_{\\log M} = 0.1$\", c='firebrick')\n",
    "\n",
    "plt.grid()\n",
    "plt.ylim(0.6,1.4)\n",
    "\n",
    "ax0.tick_params(labelbottom=False)\n",
    "\n",
    "plt.legend(loc='lower center')\n",
    "plt.ylabel(\"$w_p^{\\\\rm scatter}/w_p$\")\n",
    "\n",
    "ax1 = plt.subplot(212)\n",
    "plt.text(0.05,0.95,\"M4\",ha='left',va='top',transform=ax1.transAxes, fontsize=16)\n",
    "\n",
    "\n",
    "\n",
    "r,w,sig = get_vipers('M4')\n",
    "\n",
    "xref,yref = np.loadtxt(\"../data/sham400/nz_L4/wp_snap0.53000.txt\", unpack=True)\n",
    "plt.errorbar(xref,w/yref, sig/yref, c='k', marker=\"*\", ls='None')\n",
    "\n",
    "x,y = np.loadtxt(\"../data/sham400/nz_v4/wp_snap0.53000_M4_scattv01.dat\", unpack=True)\n",
    "plt.semilogx(x,y/yref, dashes=[4,1])\n",
    "\n",
    "x,y = np.loadtxt(\"../data/sham400/nz_m4/wp_snap0.53000_M4_scatt01.dat\", unpack=True)\n",
    "plt.semilogx(x,y/yref, dashes=[4,2,2,2], c='firebrick')\n",
    "\n",
    "plt.grid()\n",
    "\n",
    "plt.ylim(0.6,1.39)\n",
    "\n",
    "plt.xlabel(\"$r_p\\ \\ (h^{-1}Mpc)$\")\n",
    "plt.ylabel(\"$w_p^{\\\\rm scatter}/w_p$\")\n",
    "\n",
    "plt.subplots_adjust(hspace=0)\n",
    "\n",
    "plt.savefig(\"../figs/fig6.pdf\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/analysis/fig8-chi2.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# VIPERS SHAM Project\n",
    "\n",
    "This notebook is part of the VIPERS-SHAM project:\n",
    "http://arxiv.org/abs/xxxxxxx\n",
    "\n",
    "Copyright 2019 by Ben Granett, granett@gmail.com\n",
    "All rights reserved.\n",
    "This file is released under the \"MIT License Agreement\". Please see the LICENSE\n",
    "file that should have been included as part of this package."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import os\n",
    "from matplotlib import pyplot as plt\n",
    "plt.style.use(\"small.style\")\n",
    "from matplotlib.ticker import FormatStrFormatter,ScalarFormatter, MultipleLocator\n",
    "from matplotlib import colors,cm\n",
    "\n",
    "import logging\n",
    "logging.basicConfig(level=logging.INFO)\n",
    "\n",
    "from scipy import interpolate, integrate\n",
    "\n",
    "import numpy as np\n",
    "\n",
    "import growthcalc\n",
    "import load\n",
    "import emulator"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "samples = ['sdss','L1','L2','L3','L4']\n",
    "redshifts = {'sdss':.06, 'L1':0.6, 'L2':0.7, 'L3':0.8, 'L4':0.9}\n",
    "rmin = 1\n",
    "n_components = 2\n",
    "thresh = 0.1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def chi2_svd(d, cmat, thresh=0.1):\n",
    "    \"\"\" \"\"\"\n",
    "    u,s,v = np.linalg.svd(cmat)\n",
    "    \n",
    "    cut = np.abs(s).max()*thresh\n",
    "    o = np.abs(s)>cut\n",
    "    s = s[o]\n",
    "    v = v[o]\n",
    "        \n",
    "    d_ = np.dot(v, d)\n",
    "    chi2 = np.sum(d_**2/s)\n",
    "    return chi2\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def limits(x, y, t=1):\n",
    "    best = y.argmin()\n",
    "    x0 = x[best]\n",
    "    ybest = y[best]\n",
    "    thresh = ybest + t\n",
    "        \n",
    "    yup = y[best:]\n",
    "    b = best + yup.searchsorted(thresh)\n",
    "    \n",
    "    ydown = y[:best][::-1]\n",
    "    a = best - ydown.searchsorted(thresh)\n",
    "    \n",
    "    if a < 0:\n",
    "        a = None\n",
    "    if b >= len(x):\n",
    "        b = None\n",
    "    \n",
    "    return best, a, b"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "r_sdss,wp_sdss,cov_sdss = load.load_sdss()\n",
    "sel = r_sdss > rmin\n",
    "r_sdss = r_sdss[sel]\n",
    "wp_sdss = wp_sdss[sel]\n",
    "cov_sdss = cov_sdss[sel,:][:,sel]\n",
    "\n",
    "data = [(r_sdss, wp_sdss, cov_sdss)]\n",
    "\n",
    "for sample in samples[1:]:\n",
    "    r,wp = np.loadtxt('../data/vipers/wp_sM{sample}.txt'.format(sample=sample[1]), unpack=True)\n",
    "    cmat = np.loadtxt('../data/vipers/cov_{sample}.txt'.format(sample=sample))\n",
    "    sel = r > rmin\n",
    "    r = r[sel]\n",
    "    wp = wp[sel]\n",
    "    cmat = cmat[sel,:][:,sel]\n",
    "    data.append((r,wp,cmat))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap0.53000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap0.62230.txt\n",
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap0.66430.txt\n",
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap0.71240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap0.77240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap0.83240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap0.90740.txt\n",
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap1.00000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.44200.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.50000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.53000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.55630.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.58640.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.62230.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.66430.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.71240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.77240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.83240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.90740.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.44200.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.50000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.53000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.55630.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.58640.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.62230.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.66430.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.71240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.77240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.90740.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap1.00000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.44200.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.50000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.53000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.55630.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.58640.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.62230.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.66430.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.71240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.77240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.83240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.90740.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap1.00000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.44200.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.50000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.53000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.55630.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.58640.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.62230.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.66430.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.71240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.77240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.83240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.90740.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap1.00000.txt\n"
     ]
    }
   ],
   "source": [
    "shamdata = {}\n",
    "for sample in ['sdss','L1','L2','L3','L4']:\n",
    "    sham = load.load_sham(sample=sample, template=\"../data/sham400/nz_{sample}/wp_snap{snapshot:7.5f}.txt\")\n",
    "    snapshots = sham.keys()\n",
    "    snapshots.sort()\n",
    "    for key in snapshots:\n",
    "        r, wp = sham[key]\n",
    "        sel = r > rmin\n",
    "        r = r[sel]\n",
    "        wp = wp[sel]\n",
    "        if not sample in shamdata:\n",
    "            shamdata[sample] = []\n",
    "        shamdata[sample].append((key, r, wp))\n",
    "\n",
    "\n",
    "a_samples = []\n",
    "interpolators = []\n",
    "for key in samples:\n",
    "    y = []\n",
    "    x = []\n",
    "    for a,r,w in shamdata[key]:\n",
    "        sel = r > rmin\n",
    "        r = r[sel]\n",
    "        y.append(w[sel])\n",
    "        x.append(a)\n",
    "    y = np.array(y)\n",
    "    x = np.array(x)\n",
    "    f = emulator.WpInterpolator(x, r, y, n_components)\n",
    "    interpolators.append(f)\n",
    "    a_samples.append(1./(1+redshifts[key]))\n",
    "a_samples = np.array(a_samples)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:root:growth range -0.632121 5.000000\n",
      "INFO:root:growth sig8 0.822800\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[(2.4659141638576205, 0.3), (1.9536693363880233, 0.35), (1.5644318237729828, 0.39999999999999997), (1.2564749170491742, 0.44999999999999996), (1.0047229253986876, 0.49999999999999994), (0.7931676574650158, 0.5499999999999999), (0.6110659843495065, 0.5999999999999999), (0.4509071600300166, 0.6499999999999999), (0.3072150524144568, 0.7), (0.17585004536021157, 0.7499999999999999), (0.05353164556951569, 0.7999999999999998), (-0.06248205620771032, 0.8499999999999999), (-0.1746640486968089, 0.8999999999999999), (-0.28548255675657996, 0.95), (-0.39777638703430845, 0.9999999999999998)]\n",
      "min chi2 sdss 0.000991218216033665\n",
      "min chi2 sdss 0.2917833971752672\n",
      "min chi2 L1 0.7588330146870028\n",
      "min chi2 L1 0.8253945037108826\n",
      "min chi2 L2 0.05372288357067075\n",
      "min chi2 L2 0.08807604333857713\n",
      "min chi2 L3 0.46947042394143756\n",
      "min chi2 L3 0.48548863921054697\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING:root:lower limit! 52 42 None\n",
      "WARNING:root:lower limit! 72 59 None\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "min chi2 L4 1.1259301001165847\n",
      "min chi2 L4 1.0319590361934217\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x216 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "G = growthcalc.Growth(amax=10)\n",
    "\n",
    "plt.figure(figsize=(9,3))\n",
    "\n",
    "markers = ('.','*','*','*','*')\n",
    "\n",
    "left = plt.subplot(121)\n",
    "right = plt.subplot(122)\n",
    "left.set_xlabel(\"Snapshot redshift\")\n",
    "left.set_ylabel(\"$\\chi^2$\")\n",
    "left.grid(True)\n",
    "left.set_yscale('log')\n",
    "left.yaxis.set_major_formatter(FormatStrFormatter('%g'))\n",
    "left.xaxis.set_major_locator(MultipleLocator(0.2))\n",
    "left.xaxis.set_minor_locator(MultipleLocator(0.1))\n",
    "right.yaxis.set_minor_locator(MultipleLocator(0.1))\n",
    "right.xaxis.set_minor_locator(MultipleLocator(0.1))\n",
    "\n",
    "right.set_ylabel(\"Snapshot redshift\")\n",
    "right.set_xlabel(\"Sample redshift\")\n",
    "right.grid(True)\n",
    "right.set_xlim(0,1.1)\n",
    "right.set_ylim(0,1.1)\n",
    "right2 = right.twinx()\n",
    "right2.set_ylabel(\"$\\sigma_8(z)$\")\n",
    "lab_sig8 = np.arange(0.3,1.01,0.05)\n",
    "lab_z = G.fid_inv(lab_sig8)\n",
    "\n",
    "zz = np.linspace(-0.3,1.5,100)\n",
    "\n",
    "for gamma in [0.4, 0.55, 0.7, 0.85]:\n",
    "    z_w = G.fid_inv(G(zz, gamma=gamma))\n",
    "    l, = right.plot(zz, z_w, c='grey', lw=1, zorder=5)\n",
    "\n",
    "right.text(1.1, 1.15, \"$\\gamma=%3.2f$\"%0.4, color='k', ha='right',va='center', rotation=25,zorder=5,fontsize=12)\n",
    "right.text(1.1, 1.1, \"$%3.2f$\"%0.55, color='k', ha='right',va='center', rotation=24,zorder=5,fontsize=12)\n",
    "right.text(1.1, 0.99, \"$%3.2f$\"%0.7, color='k', ha='right',va='center', rotation=22,zorder=5,fontsize=12)\n",
    "right.text(1.1, 0.81,\"$%3.2f$\"%0.85, color='k', ha='right',va='center', rotation=20,zorder=5,fontsize=12)\n",
    "\n",
    "print zip(lab_z,lab_sig8)\n",
    "right2.set_yticks(lab_z)\n",
    "right2.set_yticklabels(\"%3.2f\"%x for x in lab_sig8)\n",
    "right2.set_ylim(0, 1.2)\n",
    "right2.set_xlim(-0.3, 1.5)\n",
    "\n",
    "\n",
    "right.set_xlim(0,1.1)\n",
    "right.set_ylim(-0.3,1.5)\n",
    "\n",
    "right.set_xticks([0.2,0.4,0.6,0.8,1.])\n",
    "\n",
    "\n",
    "for i,sample in enumerate(samples):\n",
    "\n",
    "    f = interpolators[i]\n",
    "    chi2 = []\n",
    "    r,wp,cmat = data[i]\n",
    "\n",
    "    for z in zz:\n",
    "        wpsham = f(1./(1+z))\n",
    "        d = wp - wpsham\n",
    "        \n",
    "        c = chi2_svd(d, cmat, thresh=thresh)\n",
    "        chi2.append(c)\n",
    "    chi2 = np.array(chi2)\n",
    "    like = np.exp(-0.5*(chi2-chi2.min()))\n",
    "    print \"min chi2\",sample,chi2.min()\n",
    "    lines = left.plot(zz,chi2)\n",
    "        \n",
    "    chi2_ = []\n",
    "    zcent = []\n",
    "    for asham,rsham,wpsham in shamdata[sample]:\n",
    "        d = wp - wpsham\n",
    "        c = chi2_svd(d, cmat, thresh=thresh)\n",
    "        chi2_.append(c)\n",
    "        zcent.append(1./asham - 1)\n",
    "    chi2_ = np.array(chi2_)\n",
    "    print \"min chi2\",sample,chi2_.min()\n",
    "    left.scatter(zcent,chi2_, marker=markers[i], color=lines[0].get_color(),zorder=10)\n",
    "    \n",
    "    j = chi2.argmin()\n",
    "    if sample=='sdss':\n",
    "        left.text(-0.05,1.5,\"SDSS\",color=lines[0].get_color(),va='bottom',ha='center',fontsize=12)\n",
    "        right.text(.08, -0.08, \"SDSS\", color=lines[0].get_color(),va='center',ha='left',fontsize=12)\n",
    "    elif sample=='L1':\n",
    "        left.text(zz[-1],chi2[-1]*1.1,'M1',color=lines[0].get_color(),va='bottom',ha='right',fontsize=12)\n",
    "        right.text(0.6,0.25,\"M1\", color=lines[0].get_color(),va='bottom',ha='center',fontsize=12)\n",
    "    elif sample=='L2':\n",
    "        left.text(zz[j]+0.08,chi2[j],'M2',color=lines[0].get_color(),va='bottom',ha='left',fontsize=12)\n",
    "        right.text(0.7,0.35,\"M2\", color=lines[0].get_color(),va='bottom',ha='center',fontsize=12)\n",
    "    elif sample=='L3':\n",
    "        left.text(zz[j], chi2[j]*0.9,'M3',color=lines[0].get_color(),va='top',ha='center',fontsize=12)\n",
    "        right.text(0.8,0.35,\"M3\", color=lines[0].get_color(),va='bottom',ha='center',fontsize=12)\n",
    "    elif sample=='L4':\n",
    "        left.text(zz[50],chi2[50]*1.1,'M4',color=lines[0].get_color(),va='bottom',ha='left',fontsize=12)\n",
    "        right.text(0.9,0.6,\"M4\", color=lines[0].get_color(),va='bottom',ha='center',fontsize=12)\n",
    "\n",
    "\n",
    "    a,b,c = limits(zz, chi2)\n",
    "    \n",
    "    zobs = redshifts[sample]\n",
    "    \n",
    "    if b is None:  # upper limit\n",
    "        logging.warning(\"upper limit! %s %s %s\",a,b,c)\n",
    "        pass\n",
    "    elif c is None:  # lower limit\n",
    "        logging.warning(\"lower limit! %s %s %s\",a,b,c)\n",
    "        plt.arrow(zobs, zz[b], 0, 1.2-zz[b], lw=2.5, head_width=.015, head_length=0.03, color=lines[0].get_color(), zorder=10)\n",
    "    else:   \n",
    "        right.plot([zobs, zobs], [zz[b], zz[c]], lw=3,color=lines[0].get_color(), zorder=10)\n",
    "        right.scatter(zobs, zz[a], marker=markers[i], color=lines[0].get_color(),zorder=10)\n",
    "\n",
    "right.set_yticks([-0.2,0,0.2,0.4,0.6,0.8,1.0,1.2,1.4])\n",
    "left.set_ylim(0.04, 50)\n",
    "right.set_ylim(-0.3,1.5)\n",
    "right2.set_ylim(-0.3,1.5)\n",
    "\n",
    "plt.subplots_adjust(left=0.07,right=.92, bottom=0.18)\n",
    "\n",
    "plt.savefig(\"../figs/fig8.pdf\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/analysis/fig9-likelihood.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# VIPERS SHAM Project\n",
    "\n",
    "This notebook is part of the VIPERS-SHAM project:\n",
    "http://arxiv.org/abs/xxxxxxx\n",
    "\n",
    "Copyright 2019 by Ben Granett, granett@gmail.com\n",
    "All rights reserved.\n",
    "This file is released under the \"MIT License Agreement\". Please see the LICENSE\n",
    "file that should have been included as part of this package."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import sys\n",
    "import os\n",
    "import logging\n",
    "from matplotlib import pyplot as plt\n",
    "plt.style.use(\"small.style\")\n",
    "from matplotlib.ticker import FormatStrFormatter,ScalarFormatter\n",
    "from matplotlib import colors,cm, ticker\n",
    "\n",
    "import logging\n",
    "logging.basicConfig(level=logging.INFO)\n",
    "\n",
    "import numpy as np\n",
    "from scipy import interpolate, integrate\n",
    "import emcee\n",
    "import progressbar\n",
    "\n",
    "import growthcalc\n",
    "import load\n",
    "import utils\n",
    "import emulator"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "nsteps = 1000\n",
    "samples = ['sdss','L1','L2','L3','L4']\n",
    "redshifts = {'sdss':.06, 'L1':0.6, 'L2':0.7, 'L3':0.8, 'L4':0.9}\n",
    "rmin = 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def decomp(cmat, thresh=.1):\n",
    "    u,s,v = np.linalg.svd(cmat)\n",
    "    cut = np.abs(s).max()*thresh\n",
    "    o = np.abs(s)>cut\n",
    "    s = s[o]\n",
    "    v = v[o]\n",
    "    return s, v"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "r_sdss,wp_sdss,cov_sdss = load.load_sdss()\n",
    "sel = r_sdss > rmin\n",
    "r_sdss = r_sdss[sel]\n",
    "wp_sdss = wp_sdss[sel]\n",
    "cov_sdss = cov_sdss[sel,:][:,sel]\n",
    "\n",
    "s,v = decomp(cov_sdss)\n",
    "\n",
    "data = [(r_sdss, wp_sdss, s, v)]\n",
    "\n",
    "for sample in samples[1:]:\n",
    "    r,wp = np.loadtxt('../data/vipers/wp_sM{sample}.txt'.format(sample=sample[1]), unpack=True)\n",
    "    cmat = np.loadtxt('../data/vipers/cov_{sample}.txt'.format(sample=sample))\n",
    "    sel = r > rmin\n",
    "    r = r[sel]\n",
    "    wp = wp[sel]\n",
    "    cmat = cmat[sel,:][:,sel]\n",
    "    s, v = decomp(cmat)\n",
    "    data.append((r, wp, s, v))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap0.53000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap0.62230.txt\n",
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap0.66430.txt\n",
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap0.71240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap0.77240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap0.83240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap0.90740.txt\n",
      "INFO:root:loaded ../data/sham400/nz_sdss/wp_snap1.00000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.44200.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.50000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.53000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.55630.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.58640.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.62230.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.66430.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.71240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.77240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.83240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L1/wp_snap0.90740.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.44200.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.50000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.53000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.55630.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.58640.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.62230.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.66430.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.71240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.77240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap0.90740.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L2/wp_snap1.00000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.44200.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.50000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.53000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.55630.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.58640.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.62230.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.66430.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.71240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.77240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.83240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap0.90740.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L3/wp_snap1.00000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.44200.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.50000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.53000.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.55630.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.58640.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.62230.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.66430.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.71240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.77240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.83240.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap0.90740.txt\n",
      "INFO:root:loaded ../data/sham400/nz_L4/wp_snap1.00000.txt\n"
     ]
    }
   ],
   "source": [
    "shamdata = {}\n",
    "for sample in ['sdss','L1','L2','L3','L4']:\n",
    "    sham = load.load_sham(sample=sample, template=\"../data/sham400/nz_{sample}/wp_snap{snapshot:7.5f}.txt\")\n",
    "    snapshots = sham.keys()\n",
    "    snapshots.sort()\n",
    "    for key in snapshots:\n",
    "        r, wp = sham[key]\n",
    "        sel = r > 1\n",
    "        r = r[sel]\n",
    "        wp = wp[sel]\n",
    "        if not sample in shamdata:\n",
    "            shamdata[sample] = []\n",
    "        shamdata[sample].append((key, r, wp))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:root:growth range -0.452318 5.000000\n",
      "INFO:root:growth sig8 0.822800\n"
     ]
    }
   ],
   "source": [
    "a_samples = []\n",
    "interpolators = []\n",
    "for key in samples:\n",
    "    y = []\n",
    "    x = []\n",
    "    for a,r,w in shamdata[key]:\n",
    "        sel = r > 1\n",
    "        r = r[sel]\n",
    "        y.append(w[sel])\n",
    "        x.append(a)\n",
    "    y = np.array(y)\n",
    "    x = np.array(x)\n",
    "    f = emulator.WpInterpolator(x, r, y)\n",
    "    interpolators.append(f)\n",
    "    a_samples.append(1./(1+redshifts[key]))\n",
    "a_samples = np.array(a_samples)\n",
    "emu = emulator.Emulator(a_samples, interpolators)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def conf_interval(x, y, p=0.68, alpha = 0.99):\n",
    "    \"\"\" \"\"\"\n",
    "    best = y.argmax()\n",
    "    x0 = x[best]\n",
    "    ybest = y[best]\n",
    "\n",
    "    h = ybest\n",
    "    t = np.sum(y)*p\n",
    "    \n",
    "    while np.sum(y[y>h]) < t:\n",
    "        h *= alpha\n",
    "\n",
    "    s = x[np.where(y>h)]\n",
    "    low = s[0]\n",
    "    high = s[-1]\n",
    "    \n",
    "    return x0, x0-low, high-x0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def loglike(p, emu, data):\n",
    "    \"\"\" \"\"\"\n",
    "    sig8, gamma = p\n",
    "    if gamma < -5:\n",
    "        return -np.infty\n",
    "    if gamma > 5:\n",
    "        return -np.infty\n",
    "    if sig8 < 0:\n",
    "        return -np.infty\n",
    "\n",
    "    try:\n",
    "        model = emu(gamma, sig8)\n",
    "    except ValueError:\n",
    "        return -np.infty\n",
    "    \n",
    "    assert len(model) == len(data)\n",
    "    \n",
    "    chi2 = 0\n",
    "    for i in range(len(data)):\n",
    "        r,wp,s,v = data[i]\n",
    "        rsham, wsham = model[i]\n",
    "        d = np.dot(v, wp - wsham)\n",
    "        chi2 += np.sum(d**2 / s)\n",
    "        \n",
    "    return -chi2/2.\n",
    "\n",
    "def loglike_gamma(p, emu, data):\n",
    "    \"\"\" \"\"\"\n",
    "    gamma = p\n",
    "    if gamma < -5:\n",
    "        return -np.infty\n",
    "    if gamma > 5:\n",
    "        return -np.infty\n",
    "    \n",
    "    try:\n",
    "        model = emu(gamma, None)\n",
    "    except ValueError:\n",
    "        return -np.infty\n",
    "\n",
    "    assert len(model) == len(data)\n",
    "    \n",
    "    chi2 = 0\n",
    "    for i in range(len(data)):\n",
    "        r,wp,s,v = data[i]\n",
    "        rsham, wsham = model[i]\n",
    "        d = np.dot(v, wp - wsham)\n",
    "        chi2 += np.sum(d**2 / s)\n",
    "        \n",
    "    return -chi2/2.\n",
    "\n",
    "\n",
    "def loglike_s8(p, emu, data):\n",
    "    \"\"\" \"\"\"\n",
    "    s8 = p\n",
    "    try:\n",
    "        model = emu(None, s8)\n",
    "    except ValueError:\n",
    "        return -np.infty\n",
    "\n",
    "    assert len(model) == len(data)\n",
    "    \n",
    "    chi2 = 0\n",
    "    for i in range(len(data)):\n",
    "        r,wp,s,v = data[i]\n",
    "        rsham, wsham = model[i]\n",
    "        d = np.dot(v, wp - wsham)\n",
    "        chi2 += np.sum(d**2 / s)\n",
    "        \n",
    "    return -chi2/2.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def run_chain(sampler, p0, nsteps=1000):\n",
    "    \"\"\" \"\"\"\n",
    "    bar = progressbar.ProgressBar(max_value=nsteps)\n",
    "    for i, result in enumerate(sampler.sample(p0, iterations=nsteps)):\n",
    "        bar.update(i)\n",
    "    return result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 99% (999 of 1000) |#################### | Elapsed Time: 0:02:31 ETA:   0:00:00"
     ]
    }
   ],
   "source": [
    "ndim, nwalkers = 2, 100\n",
    "p0 = np.random.normal(0, 0.01, (nwalkers,ndim)) + np.array([0.8, 0.55])\n",
    "\n",
    "sampler = emcee.EnsembleSampler(nwalkers, ndim, loglike, args=[emu, data])\n",
    "\n",
    "pos, prob, state = run_chain(sampler, p0, 100)\n",
    "\n",
    "sampler.reset()\n",
    "\n",
    "pos, prob, state = run_chain(sampler, pos, nsteps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100% (2000 of 2000) |####################| Elapsed Time: 0:00:02 Time:  0:00:02\n"
     ]
    }
   ],
   "source": [
    "gamma = np.linspace(-1,2.5,2000)\n",
    "ll = np.zeros(len(gamma))\n",
    "bar = progressbar.ProgressBar()\n",
    "for i in bar(range(len(gamma))):\n",
    "    ll[i] = loglike_gamma(gamma[i], emu, data)\n",
    "ll = np.exp(np.array(ll))\n",
    "ll = ll / np.sum(ll) / (gamma[1]-gamma[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.5740370185092547 0.24862431215607805 0.31165582791395696\n",
      "0.5740370185092547 0.2819072575048547\n"
     ]
    }
   ],
   "source": [
    "a,b,c = conf_interval(gamma, ll)\n",
    "print a,b,c\n",
    "print a, np.sqrt((b**2+c**2)/2.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100% (2000 of 2000) |####################| Elapsed Time: 0:00:02 Time:  0:00:02\n"
     ]
    }
   ],
   "source": [
    "sig8 = np.linspace(0.5,1.2, 2000)\n",
    "ll_s8 = np.zeros(len(sig8))\n",
    "bar = progressbar.ProgressBar()\n",
    "for i in bar(range(len(sig8))):\n",
    "    ll_s8[i] = loglike_s8(sig8[i], emu, data)\n",
    "ll_s8 = np.exp(np.array(ll_s8))\n",
    "ll_s8 = ll_s8 / np.sum(ll_s8) / (sig8[1]-sig8[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.8491245622811405 0.04272136068034016 0.0406203101550775\n",
      "0.8491245622811405 0.04168407522948306\n"
     ]
    }
   ],
   "source": [
    "a,b,c = conf_interval(sig8, ll_s8)\n",
    "print a,b,c\n",
    "print a, np.sqrt((b**2+c**2)/2.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_lim(ax, t, g, s):\n",
    "    t = np.array(t,dtype='d')\n",
    "    xx = []\n",
    "    yy = []\n",
    "    for i,c in enumerate(t):\n",
    "        k = c.searchsorted(1)\n",
    "        if k > 0 and k < len(s):\n",
    "            yy.append(s[k])\n",
    "            xx.append(g[i])\n",
    "    ax.plot(xx,yy, c='k', dashes=[1,1,1,1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "gamma (0.5740370185092547, 0.24862431215607805, 0.31165582791395696)\n",
      "sig8 (0.8491245622811405, 0.04272136068034016, 0.0406203101550775)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 302.4x288 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import gridspec\n",
    "\n",
    "bins = (\n",
    "    np.linspace(0.7, 1.02, 20),\n",
    "    np.linspace(-0.5, 1.5, 20)\n",
    ")\n",
    "ext = [bins[1][0],bins[1][-1],bins[0][0],bins[0][-1]]\n",
    "h, ex, ey = np.histogram2d(*sampler.flatchain.T, bins=bins)\n",
    "h = h.T\n",
    "\n",
    "\n",
    "h_sig,e_s = np.histogram(sampler.flatchain.T[0], bins=bins[0], density=True)\n",
    "h_gam,e_g = np.histogram(sampler.flatchain.T[1], bins=bins[1], density=True)\n",
    "\n",
    "\n",
    "levels = utils.lowerwater(h, (0.866, 0.395))\n",
    "a = (ey[1]-ey[0])/(ex[1]-ex[0])\n",
    "\n",
    "fig = plt.figure(figsize=(4.2,4))\n",
    "\n",
    "gs = gridspec.GridSpec(2, 2)\n",
    "gs.update(right=0.9, top=0.9, hspace=0,wspace=0)\n",
    "\n",
    "ax1 = plt.subplot(gs[1,0])\n",
    "ax2 = plt.subplot(gs[0,0])\n",
    "ax3 = plt.subplot(gs[1,1])\n",
    "\n",
    "\n",
    "g = np.linspace(-0.5,1.5,200)\n",
    "s = np.linspace(0.5,1.2,200)\n",
    "zmin,zmax = emu.check_bounds(g,s)\n",
    "plot_lim(ax1, zmin<-0.3, g, s)\n",
    "plot_lim(ax1, zmax<1.5, g, s)\n",
    "ax1.text(-0.2,0.78,\"$z>1.5$\", rotation=-65)\n",
    "ax1.text(0.8,0.99,\"$z<-0.3$\", rotation=-5)\n",
    "\n",
    "ax1.contour(h.T, levels=levels, colors='k', extent=ext, origin='lower')\n",
    "ax1.axvline(0.55, dashes=[3,1,1,1], c='firebrick')\n",
    "ax1.axhline(0.82, dashes=[4,1], c='navy')\n",
    "\n",
    "ax1.set_xlim(ext[0],ext[1])\n",
    "ax1.set_ylim(ext[2],ext[3])\n",
    "\n",
    "\n",
    "ax2.plot((e_g[1:]+e_g[:-1])/2., h_gam, c='k')\n",
    "ax2.plot(gamma, ll, c='navy', dashes=[4,1])\n",
    "print \"gamma\", conf_interval(gamma, ll)\n",
    "\n",
    "ax2.set_xlim(ext[0],ext[1])\n",
    "\n",
    "ax3.plot(h_sig, (e_s[1:]+e_s[:-1])/2., c='k')\n",
    "ax3.plot(ll_s8, sig8, c='firebrick', dashes=[3,1,1,1])\n",
    "\n",
    "print \"sig8\", conf_interval(sig8, ll_s8)\n",
    "\n",
    "ax3.set_ylim(ext[2],ext[3])\n",
    "\n",
    "plt.setp(ax2.get_xticklabels(), visible=False)\n",
    "plt.setp(ax2.get_yticklabels(), visible=False)\n",
    "plt.setp(ax3.get_xticklabels(), visible=False)\n",
    "\n",
    "ax2.xaxis.tick_top()\n",
    "ax3.yaxis.tick_right()\n",
    "\n",
    "ax1.set_ylabel(\"$\\sigma_8$\")\n",
    "ax1.set_xlabel(\"$\\gamma$\")\n",
    "\n",
    "ax1.text(0.55, 0.7, \"0.55\", rotation=90, va='bottom', ha='right', color='firebrick')\n",
    "ax1.text(1.5,0.82, \"0.82\", va='bottom', ha='right', color='navy')\n",
    "\n",
    "ax1.yaxis.set_minor_locator(ticker.MultipleLocator(0.01))\n",
    "ax3.yaxis.set_minor_locator(ticker.MultipleLocator(0.01))\n",
    "ax1.xaxis.set_minor_locator(ticker.MultipleLocator(0.2))\n",
    "ax2.xaxis.set_minor_locator(ticker.MultipleLocator(0.2))\n",
    "\n",
    "plt.savefig(\"../figs/fig9.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/analysis/growthcalc.py <==
# Copyright 2019 by Ben Granett, granett@gmail.com
# All rights reserved.
# This file is part of the VIPERS-SHAM project,
# and is released under the "MIT License Agreement". Please see the LICENSE
# file that should have been included as part of this package.

import logging
from scipy import interpolate, integrate

import numpy as np
#from classy import Class

from astropy.cosmology import FlatLambdaCDM


class Growth(object):
    """ """
    gamma_fid = 0.55
    
    def __init__(self, om=0.307115, omb=0.048206, sig8=0.8228, zmax=5, amax=4):
        """ """
        self.om = om
        self.omb = omb
        self.sig8 = sig8
        self.zmax = zmax
        self.amax = amax
        self.zmin = 1./amax - 1
        self.cosmo = FlatLambdaCDM(100, self.om, Ob0=self.omb)
        
        logamin = - np.log(1+zmax)
        loga = np.linspace(np.log10(amax), logamin, 1000)
        z = 1./np.exp(loga) - 1
        self._omz = self.cosmo.Om(z)
        self._z = z
        self._zmid = (z[1:]+z[:-1])/2.
        self._logastep = loga[1] - loga[0]
        
        f = self._omz**self.gamma_fid
        logdelta = integrate.cumtrapz(f, dx=self._logastep)
        g = np.exp(logdelta)
        

        fid = interpolate.interp1d(self._zmid, g, bounds_error=False, fill_value=(g[0],g[-1]))
        g0 = fid(0)
        g = sig8 * g / g0
        
        self.fid = interpolate.interp1d(self._zmid, g, bounds_error=False, fill_value=(g[0],g[-1]))

        self.fid_inv = interpolate.interp1d(g, self._zmid,bounds_error=False, fill_value=(z[0],z[-1]))
        logging.info("growth range %f %f", z[0],z[-1])
        logging.info("growth sig8 %f", self.fid(0))


    def init_from_class(self):
        """ """
        class_params = {
            'output': 'mPk',
            'non linear': '',
            'z_max_pk': self.zmax,
            'Omega_b': self.omb,
            'Omega_cdm': self.om-self.omb,
        }
        self.cosmo_class = Class()
        self.cosmo_class.set(class_params)
        self.cosmo_class.compute()
        zz = np.linspace(0,self.zmax,100)
        s8z = []
        for z in zz:
            s8z.append(self.sig8 * self.cosmo_class.scale_independent_growth_factor(z))
        self.fid = interpolate.interp1d(zz, s8z)
        self.fid_inv = interpolate.interp1d(s8z,zz)
        
    def __call__(self, z, sig8_0=None, gamma=None):
        """ """
        if np.any(z > self.zmax):
            raise ValueError
        if np.any(z < self.zmin):
            raise ValueError
        if sig8_0 is None:
            sig8_0 = self.sig8
        if gamma is None:
            gamma = self.gamma_fid
        
        f = self._omz**gamma
        if not np.all(np.isfinite(f)):
            raise ValueError

        logdelta = integrate.cumtrapz(f, dx=self._logastep)
        g = np.exp(logdelta)

        if not np.all(np.isfinite(g)):
            raise ValueError

        func = interpolate.interp1d(self._zmid, g, bounds_error=False, fill_value=(g[0],g[-1]))

        f0 = func(0)
        if f0 == 0:
            raise ValueError
        if not np.isfinite(f0):
            raise ValueError
            
        return func(z) / f0 * sig8_0


==> anc/analysis/load.py <==
# Copyright 2019 by Ben Granett, granett@gmail.com
# All rights reserved.
# This file is part of the VIPERS-SHAM project,
# and is released under the "MIT License Agreement". Please see the LICENSE
# file that should have been included as part of this package.

import os
import logging
import numpy as np
from matplotlib import pyplot as plt
from matplotlib import colors,cm


def load_sdss():
    """ """
    rmin = 0
    cf_obs = []
    cov = []
    lc = 0
    for line in file("../data/sdss/SDSS_wp_covariance.dat"):
        line = line.strip()
        if line == "": continue
        if line.startswith("#"):
            continue
        w = [float(v) for v in line.split()]
        if len(w)==3:
            cf_obs.append(w)
        elif len(w)>5:
            cov.append(w)

    cov = np.array(cov)
    wp = np.array(cf_obs)
    r = wp[:,0]
    return r, wp[:,1], cov 



snapshots = [
    0.44200,
    0.45050,
    0.47090,
    0.49220,
    0.50000,
    0.52600,  # z=0.9
    0.5300,
    0.54980,
    0.55630,
    0.58760,
    0.58640,
    0.60080,
    0.62230,
    0.62800, # z=0.6
    0.66430,
    0.65650,
    0.71240,
    0.71730,
    0.77240,
    0.81920,
    0.83240,
    0.87550,
    0.90740,
    1.00000,
]


def load_sham(sample='L1', template="../data/sham400/wp_snap{snapshot:7.5f}_{sample}.txt"):
    """ """
    data = {}
    
    for snap in snapshots:
        path = template.format(snapshot=snap, sample=sample)
        if not os.path.exists(path):
            continue
    
        cf = np.loadtxt(path,unpack=True)
        logging.info("loaded %s", path)
        
        data[snap] = cf
    
    return data


==> anc/analysis/small.style <==
figure.figsize : 6,4 
axes.labelsize: 14
xtick.labelsize : 12
ytick.labelsize : 12
legend.fontsize : 12
font.size : 14
#font.family : serif
#font.serif         : Times, Palatino, New Century Schoolbook, Bookman,Computer Modern Roman
mathtext.fontset : cm
text.usetex        : true

figure.subplot.left  : 0.15    # the bottom of the subplots of the figure
figure.subplot.right  : 0.95    # the bottom of the subplots of the figure
figure.subplot.bottom  : 0.15    # the bottom of the subplots of the figure
figure.subplot.top     : 0.95    # the top of the subplots of the figure




==> anc/analysis/utils.py <==
# Copyright 2019 by Ben Granett, granett@gmail.com
# All rights reserved.
# This file is part of the VIPERS-SHAM project,
# and is released under the "MIT License Agreement". Please see the LICENSE
# file that should have been included as part of this package.

import os
import logging
import numpy as N

def lowerwater(z, plevels,alpha=0.99):
    """ """
    if N.max(z)==0:
        return [0]*len(plevels)
    tot = N.sum(z)
    levels = []
    for l in plevels:
        h = z.max()
        t = tot*l
        ll = 0
        if z.sum()<t:
            levels.append(0)
        while z[z>h].sum()<t:
            h*=alpha
            ll+=1
            if ll>1e6:
                print "uhoh!",ll,h,t
                break

        levels.append(h)

    return levels


==> anc/data/sdss/SDSS_wp_covariance.dat <==
#SDSS wp(rp) at Mr<-20 and 0.02<z<0.106

#rp(Mpc/h)    wp(rp) (Mpc/h)   err_wp 
  0.12        518.00140   23.379374
  0.18        375.87287   16.603933
  0.26        280.66085   11.789053
  0.38        212.20270   11.581733
  0.55        160.70235    9.218738
  0.81        114.65780    6.599084
  1.18         80.67767    5.145412
  1.73         60.30551    4.211755
  2.53         45.50943    3.547914
  3.71         35.75564    3.022255
  5.42         26.85468    2.982697
  7.93         20.25093    2.749423
 11.59         13.98263    2.046540
 16.96          9.04193    1.527474
 24.81          5.90977    1.474837




#covariance matrix:
546.595123   252.624509   180.799385   161.910816   119.868527   79.746000   68.217422   48.030804   38.266649   30.599136   27.413989   22.282699   13.473039    8.137392    8.301318
252.624509   275.690593   158.633232   159.320391   123.640688   88.363615   68.186596   50.522644   41.194455   32.220250   29.827043   24.922103   14.816455    8.503604    8.456146
180.799385   158.633232   138.981760   117.092237    88.154854   62.643511   48.264076   36.700791   29.731199   22.854379   21.199820   17.478981    9.973870    6.094948    6.052931
161.910816   159.320391   117.092237   134.136537   100.061301   68.387909   52.648950   39.876091   33.730207   26.870486   25.529934   21.357305   12.870947    7.538439    6.339863
119.868527   123.640688    88.154854   100.061301    84.985127   57.627747   44.757290   34.716464   28.908861   23.360263   22.219683   18.859456   11.703014    6.971871    5.840714
 79.746000    88.363615    62.643511    68.387909    57.627747   43.547914   32.677623   25.809357   21.572931   17.453861   16.493539   14.205777    9.028934    5.511326    4.694775
 68.217422    68.186596    48.264076    52.648950    44.757290   32.677623   26.475269   20.506888   16.643261   13.724023   13.035461   11.318981    7.345760    4.544468    3.938679
 48.030804    50.522644    36.700791    39.876091    34.716464   25.809357   20.506888   17.738883   14.304041   11.806049   11.235813    9.788079    6.372393    3.883615    3.486051
 38.266649    41.194455    29.731199    33.730207    28.908861   21.572931   16.643261   14.304041   12.587696   10.350679    9.901253    8.611924    5.522476    3.316937    2.830301
 30.599136    32.220250    22.854379    26.870486    23.360263   17.453861   13.724023   11.806049   10.350679    9.134028    8.780704    7.719232    5.106651    3.148861    2.686578
 27.413989    29.827043    21.199820    25.529934    22.219683   16.493539   13.035461   11.235813    9.901253    8.780704    8.896479    7.959552    5.290744    3.264551    2.795709
 22.282699    24.922103    17.478981    21.357305    18.859456   14.205777   11.318981    9.788079    8.611924    7.719232    7.959552    7.559329    5.224850    3.263779    2.819493
 13.473039    14.816455     9.973870    12.870947    11.703014    9.028934    7.345760    6.372393    5.522476    5.106651    5.290744    5.224850    4.188325    2.846097    2.356387
  8.137392     8.503604     6.094948     7.538439     6.971871    5.511326    4.544468    3.883615    3.316937    3.148861    3.264551    3.263779    2.846097    2.333178    1.919283
  8.301318     8.456146     6.052931     6.339863     5.840714    4.694775    3.938679    3.486051    2.830301    2.686578    2.795709    2.819493    2.356387    1.919283    2.175143


==> anc/data/sham400/nz_L1/wp_snap0.44200.txt <==
        0.12062    0.2738627690031845E+03
        0.17035    0.2086576563951270E+03
        0.24060    0.1527513465643500E+03
        0.33981    0.1078110142442526E+03
        0.47993    0.8184016705186276E+02
        0.67784    0.6249617855039237E+02
        0.95734    0.4948410939300732E+02
        1.35210    0.3933449460965413E+02
        1.90965    0.3131307777765831E+02
        2.69709    0.2525725678953050E+02
        3.80924    0.2008017504326020E+02
        5.37999    0.1552485256245846E+02
        7.59843    0.1160458072668383E+02
       10.73165    0.8371876622551072E+01
       15.15686    0.5600206645789352E+01
       21.40682    0.3485326284984940E+01
       30.23396    0.2235179127121656E+01
       42.70097    0.1535396375185177E+01


==> anc/data/sham400/nz_L1/wp_snap0.50000.txt <==
        0.12062    0.2792635030909603E+03
        0.17035    0.2181356753629818E+03
        0.24060    0.1599182736850673E+03
        0.33981    0.1165538461287459E+03
        0.47993    0.8900329164278909E+02
        0.67784    0.6707623858179080E+02
        0.95734    0.5163900535569417E+02
        1.35210    0.4051318599122997E+02
        1.90965    0.3223423742706278E+02
        2.69709    0.2596886294118733E+02
        3.80924    0.2053000733560993E+02
        5.37999    0.1593376384347126E+02
        7.59843    0.1194880884447083E+02
       10.73165    0.8633584394763043E+01
       15.15686    0.5786416267142694E+01
       21.40682    0.3642712789021946E+01
       30.23396    0.2372996562632391E+01
       42.70097    0.1644850045241691E+01


==> anc/data/sham400/nz_L1/wp_snap0.53000.txt <==
        0.12062    0.2861202119726516E+03
        0.17035    0.2258482514957771E+03
        0.24060    0.1676007292656752E+03
        0.33981    0.1229733890442435E+03
        0.47993    0.9343018599533983E+02
        0.67784    0.7002680832086594E+02
        0.95734    0.5373185142670965E+02
        1.35210    0.4185106434986336E+02
        1.90965    0.3315542569013017E+02
        2.69709    0.2676807147085110E+02
        3.80924    0.2100336929497115E+02
        5.37999    0.1626692490992442E+02
        7.59843    0.1224234931995371E+02
       10.73165    0.8857397185262190E+01
       15.15686    0.5944118047572536E+01
       21.40682    0.3749187878688786E+01
       30.23396    0.2445756870987650E+01
       42.70097    0.1710519443133700E+01


==> anc/data/sham400/nz_L1/wp_snap0.55630.txt <==
        0.12062    0.3029033696956200E+03
        0.17035    0.2354629035140030E+03
        0.24060    0.1761556176245596E+03
        0.33981    0.1297598146207339E+03
        0.47993    0.9847952742529583E+02
        0.67784    0.7305118772475015E+02
        0.95734    0.5578985847597934E+02
        1.35210    0.4332615514766717E+02
        1.90965    0.3406986112875559E+02
        2.69709    0.2742359029681492E+02
        3.80924    0.2147357430940019E+02
        5.37999    0.1667895820149350E+02
        7.59843    0.1254608479615818E+02
       10.73165    0.9060233415890096E+01
       15.15686    0.6084458855840780E+01
       21.40682    0.3863788200925805E+01
       30.23396    0.2526144106114935E+01
       42.70097    0.1764581582077694E+01


==> anc/data/sham400/nz_L1/wp_snap0.58640.txt <==
        0.12062    0.3198012840525917E+03
        0.17035    0.2489248545821548E+03
        0.24060    0.1849196014427002E+03
        0.33981    0.1358251260014800E+03
        0.47993    0.1035179964172186E+03
        0.67784    0.7705076313075787E+02
        0.95734    0.5826866625849206E+02
        1.35210    0.4478811829946049E+02
        1.90965    0.3510682027187423E+02
        2.69709    0.2810607694178203E+02
        3.80924    0.2204159427819659E+02
        5.37999    0.1707207917507382E+02
        7.59843    0.1284329229104614E+02
       10.73165    0.9261687034632908E+01
       15.15686    0.6218252167543969E+01
       21.40682    0.3971039767992655E+01
       30.23396    0.2622298998947111E+01
       42.70097    0.1823848036699537E+01


==> anc/data/sham400/nz_L1/wp_snap0.62230.txt <==
        0.12062    0.3250585723478634E+03
        0.17035    0.2581044382031462E+03
        0.24060    0.1952590113935137E+03
        0.33981    0.1445652469303502E+03
        0.47993    0.1099549327511721E+03
        0.67784    0.8159335056309942E+02
        0.95734    0.6132061010462637E+02
        1.35210    0.4670635276520072E+02
        1.90965    0.3647529731323162E+02
        2.69709    0.2888448582381027E+02
        3.80924    0.2272040215957816E+02
        5.37999    0.1753868636479650E+02
        7.59843    0.1317733625193433E+02
       10.73165    0.9490148699039253E+01
       15.15686    0.6377793969381029E+01
       21.40682    0.4105348270712857E+01
       30.23396    0.2721429412609666E+01
       42.70097    0.1891825071690255E+01


==> anc/data/sham400/nz_L1/wp_snap0.66430.txt <==
        0.12062    0.3359532802885425E+03
        0.17035    0.2682656224228569E+03
        0.24060    0.2033921037397603E+03
        0.33981    0.1523709918211256E+03
        0.47993    0.1166369519591258E+03
        0.67784    0.8691673069579038E+02
        0.95734    0.6530216379570905E+02
        1.35210    0.4919227230581157E+02
        1.90965    0.3797279336055816E+02
        2.69709    0.2995287048304671E+02
        3.80924    0.2349846323903194E+02
        5.37999    0.1801761576246536E+02
        7.59843    0.1359467342293699E+02
       10.73165    0.9753699349740256E+01
       15.15686    0.6564441907361868E+01
       21.40682    0.4235780762200557E+01
       30.23396    0.2806785057489915E+01
       42.70097    0.1945978659996517E+01


==> anc/data/sham400/nz_L1/wp_snap0.71240.txt <==
        0.12062    0.3457434556269407E+03
        0.17035    0.2786856903169552E+03
        0.24060    0.2147517553279797E+03
        0.33981    0.1617545128845446E+03
        0.47993    0.1254073853059720E+03
        0.67784    0.9322007607048485E+02
        0.95734    0.6940508479784074E+02
        1.35210    0.5189885045284210E+02
        1.90965    0.3977430957608657E+02
        2.69709    0.3110509923913109E+02
        3.80924    0.2438471620118362E+02
        5.37999    0.1863694190274845E+02
        7.59843    0.1408932705039582E+02
       10.73165    0.1005609360249725E+02
       15.15686    0.6824515829194477E+01
       21.40682    0.4423265670697905E+01
       30.23396    0.2939801660343464E+01
       42.70097    0.2023701804899333E+01


==> anc/data/sham400/nz_L1/wp_snap0.77240.txt <==
        0.12062    0.3548092297131938E+03
        0.17035    0.2902707347457974E+03
        0.24060    0.2287575460040293E+03
        0.33981    0.1738986904241523E+03
        0.47993    0.1343504186065966E+03
        0.67784    0.1010670654196632E+03
        0.95734    0.7490486840715818E+02
        1.35210    0.5568440694849058E+02
        1.90965    0.4236390329492001E+02
        2.69709    0.3261773568269285E+02
        3.80924    0.2542377536575788E+02
        5.37999    0.1939111294239326E+02
        7.59843    0.1465677164560196E+02
       10.73165    0.1044177527172647E+02
       15.15686    0.7114679165522540E+01
       21.40682    0.4602010768178565E+01
       30.23396    0.3067252603195276E+01
       42.70097    0.2093959293980571E+01


==> anc/data/sham400/nz_L1/wp_snap0.83240.txt <==
        0.12062    0.3667367473599016E+03
        0.17035    0.3000795495198140E+03
        0.24060    0.2371736382390970E+03
        0.33981    0.1839247079702456E+03
        0.47993    0.1439693551382902E+03
        0.67784    0.1079347708468208E+03
        0.95734    0.8056598173482126E+02
        1.35210    0.5963617085797613E+02
        1.90965    0.4460835901197922E+02
        2.69709    0.3398480328197520E+02
        3.80924    0.2633033632902215E+02
        5.37999    0.2006546001236458E+02
        7.59843    0.1514963784960509E+02
       10.73165    0.1078330124618524E+02
       15.15686    0.7331977018225055E+01
       21.40682    0.4752595466815128E+01
       30.23396    0.3155509112624799E+01
       42.70097    0.2146556011260381E+01


==> anc/data/sham400/nz_L1/wp_snap0.90740.txt <==
        0.12062    0.3744684755758674E+03
        0.17035    0.3109095165650259E+03
        0.24060    0.2497608243769160E+03
        0.33981    0.1953983758190736E+03
        0.47993    0.1553056838609907E+03
        0.67784    0.1181579771895292E+03
        0.95734    0.8789276463157125E+02
        1.35210    0.6449659617827412E+02
        1.90965    0.4732179266379876E+02
        2.69709    0.3563714163472471E+02
        3.80924    0.2730627097739022E+02
        5.37999    0.2082931793695712E+02
        7.59843    0.1570910139124156E+02
       10.73165    0.1115294063098631E+02
       15.15686    0.7594704004742813E+01
       21.40682    0.4920419557673638E+01
       30.23396    0.3261823880579527E+01
       42.70097    0.2198406483431397E+01


==> anc/data/sham400/nz_L2/wp_snap0.44200.txt <==
        0.12062    0.3213959435962182E+03
        0.17035    0.2436844413970902E+03
        0.24060    0.1743435311574696E+03
        0.33981    0.1214309408295162E+03
        0.47993    0.9060113165616211E+02
        0.67784    0.6872498598803240E+02
        0.95734    0.5433195106090665E+02
        1.35210    0.4301410639458832E+02
        1.90965    0.3427118780929710E+02
        2.69709    0.2751855411463013E+02
        3.80924    0.2178365565762956E+02
        5.37999    0.1678436948997860E+02
        7.59843    0.1249495547506001E+02
       10.73165    0.9002815651177746E+01
       15.15686    0.6019402949370003E+01
       21.40682    0.3685910478675897E+01
       30.23396    0.2356869205107884E+01
       42.70097    0.1633956901416556E+01


==> anc/data/sham400/nz_L2/wp_snap0.50000.txt <==
        0.12062    0.3263537031705102E+03
        0.17035    0.2521990537549828E+03
        0.24060    0.1816791210468024E+03
        0.33981    0.1302342261642710E+03
        0.47993    0.9851402595364618E+02
        0.67784    0.7359927677852151E+02
        0.95734    0.5636646377638036E+02
        1.35210    0.4397757637435379E+02
        1.90965    0.3508722850218222E+02
        2.69709    0.2817992493547988E+02
        3.80924    0.2219192035741830E+02
        5.37999    0.1721244193434412E+02
        7.59843    0.1289849602644162E+02
       10.73165    0.9318287079522388E+01
       15.15686    0.6220824249475370E+01
       21.40682    0.3864115598190522E+01
       30.23396    0.2526932062736359E+01
       42.70097    0.1768779810304453E+01


==> anc/data/sham400/nz_L2/wp_snap0.53000.txt <==
        0.12062    0.3327824463547572E+03
        0.17035    0.2615876600036617E+03
        0.24060    0.1919379931412167E+03
        0.33981    0.1379632704425820E+03
        0.47993    0.1032361260622448E+03
        0.67784    0.7671611446591004E+02
        0.95734    0.5867145209302912E+02
        1.35210    0.4537059203190196E+02
        1.90965    0.3599596898345875E+02
        2.69709    0.2902574082523584E+02
        3.80924    0.2265994443392220E+02
        5.37999    0.1755972364630245E+02
        7.59843    0.1320359079094095E+02
       10.73165    0.9535125187979805E+01
       15.15686    0.6363441712115442E+01
       21.40682    0.3972471866009418E+01
       30.23396    0.2593690963129681E+01
       42.70097    0.1817703723425628E+01


==> anc/data/sham400/nz_L2/wp_snap0.55630.txt <==
        0.12062    0.3502980474881079E+03
        0.17035    0.2729564086611528E+03
        0.24060    0.2007557624155616E+03
        0.33981    0.1451534781526449E+03
        0.47993    0.1083513760614663E+03
        0.67784    0.7979931256015945E+02
        0.95734    0.6043181367957392E+02
        1.35210    0.4680826396480882E+02
        1.90965    0.3687629094812994E+02
        2.69709    0.2958602234602491E+02
        3.80924    0.2305728420195314E+02
        5.37999    0.1789748929029654E+02
        7.59843    0.1342453095028225E+02
       10.73165    0.9704250206499093E+01
       15.15686    0.6464923055229637E+01
       21.40682    0.4072863050450200E+01
       30.23396    0.2665180822875466E+01
       42.70097    0.1874537664514059E+01


==> anc/data/sham400/nz_L2/wp_snap0.58640.txt <==
        0.12062    0.3718588535488342E+03
        0.17035    0.2858068500866171E+03
        0.24060    0.2092449191703656E+03
        0.33981    0.1514067280083654E+03
        0.47993    0.1130244399692652E+03
        0.67784    0.8345955905979504E+02
        0.95734    0.6281874464438046E+02
        1.35210    0.4814036499431916E+02
        1.90965    0.3772259763288729E+02
        2.69709    0.3012197814734369E+02
        3.80924    0.2354202342404645E+02
        5.37999    0.1821519588455305E+02
        7.59843    0.1365301138970235E+02
       10.73165    0.9882526929802946E+01
       15.15686    0.6587536137922879E+01
       21.40682    0.4177279585660086E+01
       30.23396    0.2748732417836165E+01
       42.70097    0.1924497251618255E+01


==> anc/data/sham400/nz_L2/wp_snap0.62230.txt <==
        0.12062    0.3795406568452648E+03
        0.17035    0.2958577798306573E+03
        0.24060    0.2203390147519462E+03
        0.33981    0.1602906672243548E+03
        0.47993    0.1197140100994278E+03
        0.67784    0.8787454002088487E+02
        0.95734    0.6573560022827583E+02
        1.35210    0.4990385431491585E+02
        1.90965    0.3890449276612369E+02
        2.69709    0.3080124594209263E+02
        3.80924    0.2421484900251487E+02
        5.37999    0.1863950982437731E+02
        7.59843    0.1396149361730491E+02
       10.73165    0.1008285274068233E+02
       15.15686    0.6732523902222750E+01
       21.40682    0.4290966664982004E+01
       30.23396    0.2832236755230015E+01
       42.70097    0.1983561423711882E+01


==> anc/data/sham400/nz_L2/wp_snap0.66430.txt <==
        0.12062    0.3902461486732691E+03
        0.17035    0.3063388784428186E+03
        0.24060    0.2272878003214027E+03
        0.33981    0.1677348488583054E+03
        0.47993    0.1260861353507286E+03
        0.67784    0.9318830190635796E+02
        0.95734    0.6959382333216827E+02
        1.35210    0.5232678242017822E+02
        1.90965    0.4029531561704175E+02
        2.69709    0.3187773393988251E+02
        3.80924    0.2507574728119370E+02
        5.37999    0.1911185594609877E+02
        7.59843    0.1437854626821779E+02
       10.73165    0.1034409872665238E+02
       15.15686    0.6908487748475464E+01
       21.40682    0.4394075144968275E+01
       30.23396    0.2913273727367754E+01
       42.70097    0.2034673184537789E+01


==> anc/data/sham400/nz_L2/wp_snap0.71240.txt <==
        0.12062    0.3957895776478211E+03
        0.17035    0.3154885019869857E+03
        0.24060    0.2382860505847839E+03
        0.33981    0.1763888387107748E+03
        0.47993    0.1349548054216965E+03
        0.67784    0.9866638026601049E+02
        0.95734    0.7348447756329995E+02
        1.35210    0.5495337349000118E+02
        1.90965    0.4186181163083756E+02
        2.69709    0.3289769800945199E+02
        3.80924    0.2587237964880731E+02
        5.37999    0.1960546602976048E+02
        7.59843    0.1480354761674675E+02
       10.73165    0.1056299979695163E+02
       15.15686    0.7101605229774862E+01
       21.40682    0.4536764294983503E+01
       30.23396    0.3017759557329696E+01
       42.70097    0.2084241975876720E+01


==> anc/data/sham400/nz_L2/wp_snap0.77240.txt <==
        0.12062    0.4037982661909083E+03
        0.17035    0.3250204978583715E+03
        0.24060    0.2521014685938118E+03
        0.33981    0.1879635286879524E+03
        0.47993    0.1429021110881629E+03
        0.67784    0.1063672594338546E+03
        0.95734    0.7825769087036821E+02
        1.35210    0.5838052584574470E+02
        1.90965    0.4429325209458311E+02
        2.69709    0.3425212029140226E+02
        3.80924    0.2680217327838375E+02
        5.37999    0.2036676515908391E+02
        7.59843    0.1535971963634156E+02
       10.73165    0.1091731478371261E+02
       15.15686    0.7375173233566537E+01
       21.40682    0.4705877025345483E+01
       30.23396    0.3135183555271484E+01
       42.70097    0.2148306290673241E+01


==> anc/data/sham400/nz_L2/wp_snap0.90740.txt <==
        0.12062    0.4222672826270075E+03
        0.17035    0.3419473014150805E+03
        0.24060    0.2691687813274622E+03
        0.33981    0.2071711647019700E+03
        0.47993    0.1619152527351183E+03
        0.67784    0.1219837936334309E+03
        0.95734    0.9067167775499652E+02
        1.35210    0.6686218327139512E+02
        1.90965    0.4910206720176387E+02
        2.69709    0.3724848777692516E+02
        3.80924    0.2865993061146716E+02
        5.37999    0.2167152761445438E+02
        7.59843    0.1636538089630068E+02
       10.73165    0.1158634070746371E+02
       15.15686    0.7849474218422635E+01
       21.40682    0.5018516925895709E+01
       30.23396    0.3313888694631292E+01
       42.70097    0.2232956391853090E+01


==> anc/data/sham400/nz_L2/wp_snap1.00000.txt <==
        0.12062    0.4069036760341462E+03
        0.17035    0.3495059829549258E+03
        0.24060    0.2772882489977829E+03
        0.33981    0.2175446266607599E+03
        0.47993    0.1715530169028410E+03
        0.67784    0.1308327317363557E+03
        0.95734    0.9795765480055951E+02
        1.35210    0.7102052794162822E+02
        1.90965    0.5217392953302468E+02
        2.69709    0.3879852371118904E+02
        3.80924    0.2950068604721756E+02
        5.37999    0.2251770459314519E+02
        7.59843    0.1687882351808892E+02
       10.73165    0.1194848256112918E+02
       15.15686    0.8103631280237609E+01
       21.40682    0.5175890455196370E+01
       30.23396    0.3395566678811042E+01
       42.70097    0.2233425651061773E+01


==> anc/data/sham400/nz_L3/wp_snap0.44200.txt <==
        0.12062    0.4195363659346643E+03
        0.17035    0.3204939262640104E+03
        0.24060    0.2266889904024463E+03
        0.33981    0.1528979107019854E+03
        0.47993    0.1117780637134358E+03
        0.67784    0.8292927892693082E+02
        0.95734    0.6472590215276571E+02
        1.35210    0.5208412826207831E+02
        1.90965    0.4077121386136081E+02
        2.69709    0.3269816526722660E+02
        3.80924    0.2561188906515333E+02
        5.37999    0.1971483377319468E+02
        7.59843    0.1460615325709907E+02
       10.73165    0.1052878757122952E+02
       15.15686    0.6993537433118378E+01
       21.40682    0.4188722473587099E+01
       30.23396    0.2669927764850394E+01
       42.70097    0.1892214300386312E+01


==> anc/data/sham400/nz_L3/wp_snap0.50000.txt <==
        0.12062    0.4320931361083119E+03
        0.17035    0.3326685346915526E+03
        0.24060    0.2341730106763067E+03
        0.33981    0.1627857476902032E+03
        0.47993    0.1196926843359477E+03
        0.67784    0.8738436887279776E+02
        0.95734    0.6663403641871238E+02
        1.35210    0.5196546596081022E+02
        1.90965    0.4130295043661687E+02
        2.69709    0.3298775588687465E+02
        3.80924    0.2588362128150417E+02
        5.37999    0.1986523733222996E+02
        7.59843    0.1487067487663977E+02
       10.73165    0.1071816017850638E+02
       15.15686    0.7127634910231399E+01
       21.40682    0.4254426784406903E+01
       30.23396    0.2769168908432842E+01
       42.70097    0.1962025802251358E+01


==> anc/data/sham400/nz_L3/wp_snap0.53000.txt <==
        0.12062    0.4391127194345522E+03
        0.17035    0.3465480254482655E+03
        0.24060    0.2430815150432883E+03
        0.33981    0.1699049903217201E+03
        0.47993    0.1246826956678864E+03
        0.67784    0.9041057189769408E+02
        0.95734    0.6888268648402281E+02
        1.35210    0.5319858238977729E+02
        1.90965    0.4211664480987427E+02
        2.69709    0.3368422089112914E+02
        3.80924    0.2635023480745797E+02
        5.37999    0.2016472954230953E+02
        7.59843    0.1514198614442885E+02
       10.73165    0.1091230799593095E+02
       15.15686    0.7263808763879205E+01
       21.40682    0.4355121163461536E+01
       30.23396    0.2875003783678272E+01
       42.70097    0.2030396726123893E+01


==> anc/data/sham400/nz_L3/wp_snap0.55630.txt <==
        0.12062    0.4565090781126264E+03
        0.17035    0.3522309665455024E+03
        0.24060    0.2544664302183114E+03
        0.33981    0.1777713139701245E+03
        0.47993    0.1290806250813003E+03
        0.67784    0.9345472229454455E+02
        0.95734    0.7039562863322827E+02
        1.35210    0.5442927005819212E+02
        1.90965    0.4281623411497073E+02
        2.69709    0.3427482530753275E+02
        3.80924    0.2656356383187755E+02
        5.37999    0.2044110128688100E+02
        7.59843    0.1533056917385180E+02
       10.73165    0.1107576668885370E+02
       15.15686    0.7323816597962673E+01
       21.40682    0.4461213962728054E+01
       30.23396    0.2946119906812267E+01
       42.70097    0.2078772107409367E+01


==> anc/data/sham400/nz_L3/wp_snap0.58640.txt <==
        0.12062    0.4858518084142401E+03
        0.17035    0.3720338305227971E+03
        0.24060    0.2649747397975678E+03
        0.33981    0.1858848335432344E+03
        0.47993    0.1343845775235265E+03
        0.67784    0.9732169066714241E+02
        0.95734    0.7251969974755195E+02
        1.35210    0.5525192595382547E+02
        1.90965    0.4372716131307867E+02
        2.69709    0.3472704360126803E+02
        3.80924    0.2696512949136899E+02
        5.37999    0.2077660006078033E+02
        7.59843    0.1558769688842299E+02
       10.73165    0.1122898098630380E+02
       15.15686    0.7420685637816807E+01
       21.40682    0.4536145419479240E+01
       30.23396    0.3015451239603432E+01
       42.70097    0.2145145146855218E+01


==> anc/data/sham400/nz_L3/wp_snap0.62230.txt <==
        0.12062    0.4922609931903727E+03
        0.17035    0.3765364684690693E+03
        0.24060    0.2779375450449714E+03
        0.33981    0.1960967718549549E+03
        0.47993    0.1419990263826934E+03
        0.67784    0.1006571407164807E+03
        0.95734    0.7538363140968018E+02
        1.35210    0.5665852527938334E+02
        1.90965    0.4479950543687768E+02
        2.69709    0.3525843933632835E+02
        3.80924    0.2760773946246895E+02
        5.37999    0.2117922488761935E+02
        7.59843    0.1581462275342334E+02
       10.73165    0.1137612024708388E+02
       15.15686    0.7523159789859286E+01
       21.40682    0.4650118528044792E+01
       30.23396    0.3088590865318900E+01
       42.70097    0.2177065029420273E+01


==> anc/data/sham400/nz_L3/wp_snap0.66430.txt <==
        0.12062    0.5191185293951187E+03
        0.17035    0.3939568686786761E+03
        0.24060    0.2826931304020071E+03
        0.33981    0.2000848661068695E+03
        0.47993    0.1486138206538394E+03
        0.67784    0.1066653686199244E+03
        0.95734    0.7893343940751862E+02
        1.35210    0.5914661698228792E+02
        1.90965    0.4610214698483078E+02
        2.69709    0.3599597545827456E+02
        3.80924    0.2840444468174084E+02
        5.37999    0.2159822031894611E+02
        7.59843    0.1615611569275065E+02
       10.73165    0.1159079540963020E+02
       15.15686    0.7652737282414503E+01
       21.40682    0.4761564068582931E+01
       30.23396    0.3171658560798895E+01
       42.70097    0.2234438022200100E+01


==> anc/data/sham400/nz_L3/wp_snap0.71240.txt <==
        0.12062    0.5193801287737363E+03
        0.17035    0.4048637440922192E+03
        0.24060    0.2966311593747016E+03
        0.33981    0.2122633853306912E+03
        0.47993    0.1564320558477543E+03
        0.67784    0.1124085276452750E+03
        0.95734    0.8273863425487986E+02
        1.35210    0.6147371655715631E+02
        1.90965    0.4723258728662636E+02
        2.69709    0.3711291801987412E+02
        3.80924    0.2911883462376231E+02
        5.37999    0.2212225498361924E+02
        7.59843    0.1655984707435475E+02
       10.73165    0.1180654458137928E+02
       15.15686    0.7873385422904873E+01
       21.40682    0.4911951597793077E+01
       30.23396    0.3267278078876270E+01
       42.70097    0.2267509740972154E+01


==> anc/data/sham400/nz_L3/wp_snap0.77240.txt <==
        0.12062    0.5216037234919863E+03
        0.17035    0.4124482847104546E+03
        0.24060    0.3067121237260213E+03
        0.33981    0.2230905668327897E+03
        0.47993    0.1640244737518133E+03
        0.67784    0.1196854966891748E+03
        0.95734    0.8684697121630877E+02
        1.35210    0.6465435198325120E+02
        1.90965    0.4933605159953822E+02
        2.69709    0.3824424855263955E+02
        3.80924    0.2994867578576167E+02
        5.37999    0.2280407860721033E+02
        7.59843    0.1704036300548618E+02
       10.73165    0.1207320729707937E+02
       15.15686    0.8074393581623948E+01
       21.40682    0.5058234943431872E+01
       30.23396    0.3378148810854858E+01
       42.70097    0.2319887848744414E+01


==> anc/data/sham400/nz_L3/wp_snap0.83240.txt <==
        0.12062    0.5268357110643394E+03
        0.17035    0.4192678140271388E+03
        0.24060    0.3130894294352260E+03
        0.33981    0.2290012960546355E+03
        0.47993    0.1718674937702246E+03
        0.67784    0.1252616070986438E+03
        0.95734    0.9141278976997229E+02
        1.35210    0.6820658777384349E+02
        1.90965    0.5131827927752908E+02
        2.69709    0.3944743174140920E+02
        3.80924    0.3074337011668862E+02
        5.37999    0.2331275076352214E+02
        7.59843    0.1739530340348019E+02
       10.73165    0.1225638920515664E+02
       15.15686    0.8199343405200011E+01
       21.40682    0.5176809167070313E+01
       30.23396    0.3454246664109725E+01
       42.70097    0.2359770742719360E+01


==> anc/data/sham400/nz_L3/wp_snap0.90740.txt <==
        0.12062    0.5341168937691978E+03
        0.17035    0.4224371465621363E+03
        0.24060    0.3195982259837954E+03
        0.33981    0.2376641399048685E+03
        0.47993    0.1797986376090674E+03
        0.67784    0.1335339650024661E+03
        0.95734    0.9722508993878637E+02
        1.35210    0.7215609939762861E+02
        1.90965    0.5332503258754844E+02
        2.69709    0.4079929063222642E+02
        3.80924    0.3139306191195988E+02
        5.37999    0.2382885214998300E+02
        7.59843    0.1781419613554183E+02
       10.73165    0.1257157510586411E+02
       15.15686    0.8423978630419438E+01
       21.40682    0.5312589124871231E+01
       30.23396    0.3547073804139111E+01
       42.70097    0.2402574799071277E+01


==> anc/data/sham400/nz_L3/wp_snap1.00000.txt <==
        0.12062    0.4958797845945836E+03
        0.17035    0.4222841443018260E+03
        0.24060    0.3236634844341647E+03
        0.33981    0.2451569230448291E+03
        0.47993    0.1870633450558964E+03
        0.67784    0.1422991853514928E+03
        0.95734    0.1038395401308983E+03
        1.35210    0.7570278373553001E+02
        1.90965    0.5640969612225268E+02
        2.69709    0.4206081050408689E+02
        3.80924    0.3197735612105661E+02
        5.37999    0.2437813304808299E+02
        7.59843    0.1819177968084959E+02
       10.73165    0.1285528978306056E+02
       15.15686    0.8653708157110543E+01
       21.40682    0.5440814062796139E+01
       30.23396    0.3568351808136432E+01
       42.70097    0.2372127499612299E+01


==> anc/data/sham400/nz_L4/wp_snap0.44200.txt <==
        0.12062    0.6034591780648722E+03
        0.17035    0.4712215056561488E+03
        0.24060    0.3310392010213444E+03
        0.33981    0.2093192042124479E+03
        0.47993    0.1466411921689161E+03
        0.67784    0.1070748729698777E+03
        0.95734    0.8375503866262922E+02
        1.35210    0.6674019549864279E+02
        1.90965    0.5229150258182061E+02
        2.69709    0.4143362181646214E+02
        3.80924    0.3249878635796304E+02
        5.37999    0.2497258302227030E+02
        7.59843    0.1822473521081667E+02
       10.73165    0.1308853048705163E+02
       15.15686    0.8684841951408403E+01
       21.40682    0.5021022085230813E+01
       30.23396    0.3120985274237359E+01
       42.70097    0.2173572912661623E+01


==> anc/data/sham400/nz_L4/wp_snap0.50000.txt <==
        0.12062    0.6252360569355483E+03
        0.17035    0.4674721753101433E+03
        0.24060    0.3324212684864634E+03
        0.33981    0.2266960648021087E+03
        0.47993    0.1611184410558027E+03
        0.67784    0.1119017443781564E+03
        0.95734    0.8514825976336819E+02
        1.35210    0.6570565112167094E+02
        1.90965    0.5242225879874287E+02
        2.69709    0.4186827968136033E+02
        3.80924    0.3265295011446175E+02
        5.37999    0.2513809937120651E+02
        7.59843    0.1847377583836116E+02
       10.73165    0.1327362255522700E+02
       15.15686    0.8782814379674733E+01
       21.40682    0.5153947225738264E+01
       30.23396    0.3267078205715034E+01
       42.70097    0.2250729692060461E+01


==> anc/data/sham400/nz_L4/wp_snap0.53000.txt <==
        0.12062    0.6320550796122246E+03
        0.17035    0.5050757531921407E+03
        0.24060    0.3482874029860307E+03
        0.33981    0.2391120672648967E+03
        0.47993    0.1637721402279671E+03
        0.67784    0.1156629428781137E+03
        0.95734    0.8723634552337300E+02
        1.35210    0.6648987427037379E+02
        1.90965    0.5305322336228055E+02
        2.69709    0.4235265043971351E+02
        3.80924    0.3295730774531756E+02
        5.37999    0.2550152772054071E+02
        7.59843    0.1871189703487379E+02
       10.73165    0.1340280631516503E+02
       15.15686    0.8855308125828302E+01
       21.40682    0.5182384294780311E+01
       30.23396    0.3333964674498869E+01
       42.70097    0.2317148654385931E+01


==> anc/data/sham400/nz_L4/wp_snap0.55630.txt <==
        0.12062    0.6745089949863711E+03
        0.17035    0.5106997487111491E+03
        0.24060    0.3644299509786217E+03
        0.33981    0.2458743543205223E+03
        0.47993    0.1719277497256662E+03
        0.67784    0.1183027470104913E+03
        0.95734    0.8725031265220245E+02
        1.35210    0.6834365175804413E+02
        1.90965    0.5343320619400769E+02
        2.69709    0.4288893377707274E+02
        3.80924    0.3287195527927322E+02
        5.37999    0.2559827241347269E+02
        7.59843    0.1872980046747935E+02
       10.73165    0.1341333775096122E+02
       15.15686    0.8849889204372936E+01
       21.40682    0.5226059498559525E+01
       30.23396    0.3373735953503558E+01
       42.70097    0.2337495747117455E+01


==> anc/data/sham400/nz_L4/wp_snap0.58640.txt <==
        0.12062    0.7259816177716058E+03
        0.17035    0.5440026241374342E+03
        0.24060    0.3880909459814608E+03
        0.33981    0.2564057849809228E+03
        0.47993    0.1761375447474767E+03
        0.67784    0.1240838484085740E+03
        0.95734    0.8852132137568366E+02
        1.35210    0.6897383107396607E+02
        1.90965    0.5440992880766198E+02
        2.69709    0.4324880233323339E+02
        3.80924    0.3319042804663249E+02
        5.37999    0.2588972271126551E+02
        7.59843    0.1891997593890271E+02
       10.73165    0.1349686676416272E+02
       15.15686    0.8954130307844709E+01
       21.40682    0.5281243614367552E+01
       30.23396    0.3406757318254629E+01
       42.70097    0.2365660139169809E+01


==> anc/data/sham400/nz_L4/wp_snap0.62230.txt <==
        0.12062    0.7207023744090172E+03
        0.17035    0.5467594846859678E+03
        0.24060    0.3937297812391467E+03
        0.33981    0.2687109302788645E+03
        0.47993    0.1856547381136162E+03
        0.67784    0.1253654419715224E+03
        0.95734    0.9218420091121044E+02
        1.35210    0.6995936150414398E+02
        1.90965    0.5543930493148635E+02
        2.69709    0.4326068063520935E+02
        3.80924    0.3370827711710313E+02
        5.37999    0.2597021429578492E+02
        7.59843    0.1915571370630683E+02
       10.73165    0.1364055556232137E+02
       15.15686    0.9039412151417370E+01
       21.40682    0.5330736126229278E+01
       30.23396    0.3462559643611629E+01
       42.70097    0.2436774044396759E+01


==> anc/data/sham400/nz_L4/wp_snap0.66430.txt <==
        0.12062    0.7660158799378992E+03
        0.17035    0.5692554667620016E+03
        0.24060    0.4090430887526662E+03
        0.33981    0.2690435017734035E+03
        0.47993    0.1904202816531575E+03
        0.67784    0.1309236575325706E+03
        0.95734    0.9535473915549866E+02
        1.35210    0.7192692136830021E+02
        1.90965    0.5598163608623778E+02
        2.69709    0.4380048346945035E+02
        3.80924    0.3433110751531822E+02
        5.37999    0.2603799086351898E+02
        7.59843    0.1939455547441038E+02
       10.73165    0.1380986437051721E+02
       15.15686    0.9173018515629295E+01
       21.40682    0.5402177976990616E+01
       30.23396    0.3520711135184498E+01
       42.70097    0.2491668896407797E+01


==> anc/data/sham400/nz_L4/wp_snap0.71240.txt <==
        0.12062    0.7864729479679283E+03
        0.17035    0.5923028209477418E+03
        0.24060    0.4228637634038573E+03
        0.33981    0.2847297905991579E+03
        0.47993    0.1995345573439422E+03
        0.67784    0.1346360997556767E+03
        0.95734    0.9926553522774842E+02
        1.35210    0.7238205087424382E+02
        1.90965    0.5712597237393337E+02
        2.69709    0.4451582121066945E+02
        3.80924    0.3481102215643580E+02
        5.37999    0.2652436789689932E+02
        7.59843    0.1966271896340665E+02
       10.73165    0.1396108356208159E+02
       15.15686    0.9307530355148664E+01
       21.40682    0.5486560370221230E+01
       30.23396    0.3600369225958579E+01
       42.70097    0.2508126645786180E+01


==> anc/data/sham400/nz_L4/wp_snap0.77240.txt <==
        0.12062    0.7437990641203405E+03
        0.17035    0.5830397695046690E+03
        0.24060    0.4263465734159573E+03
        0.33981    0.2928500779241509E+03
        0.47993    0.2070371623333076E+03
        0.67784    0.1449027786240790E+03
        0.95734    0.1017970773280887E+03
        1.35210    0.7681431206289473E+02
        1.90965    0.5908819318627029E+02
        2.69709    0.4548940203558821E+02
        3.80924    0.3551986666771886E+02
        5.37999    0.2681670271759895E+02
        7.59843    0.1999601103850681E+02
       10.73165    0.1415831873696655E+02
       15.15686    0.9491717963073803E+01
       21.40682    0.5633648176744710E+01
       30.23396    0.3745611416168801E+01
       42.70097    0.2592072224864611E+01


==> anc/data/sham400/nz_L4/wp_snap0.83240.txt <==
        0.12062    0.7642561321503697E+03
        0.17035    0.5881123929139708E+03
        0.24060    0.4293871218392194E+03
        0.33981    0.2994183649412955E+03
        0.47993    0.2100659917549403E+03
        0.67784    0.1494231820064352E+03
        0.95734    0.1063922627129822E+03
        1.35210    0.7935603530377983E+02
        1.90965    0.5973407624435616E+02
        2.69709    0.4617790361308385E+02
        3.80924    0.3606815150127506E+02
        5.37999    0.2711257562992579E+02
        7.59843    0.2024133795092879E+02
       10.73165    0.1427635973765848E+02
       15.15686    0.9512167774632879E+01
       21.40682    0.5660541878336301E+01
       30.23396    0.3756720066545730E+01
       42.70097    0.2602460773288476E+01


==> anc/data/sham400/nz_L4/wp_snap0.90740.txt <==
        0.12062    0.7884526642288987E+03
        0.17035    0.5966035234034541E+03
        0.24060    0.4365738726578387E+03
        0.33981    0.3057095090463242E+03
        0.47993    0.2183466446691288E+03
        0.67784    0.1545774169878583E+03
        0.95734    0.1107046137390790E+03
        1.35210    0.8230387410381464E+02
        1.90965    0.6095827035580966E+02
        2.69709    0.4678457688807841E+02
        3.80924    0.3651476324220480E+02
        5.37999    0.2740225688190499E+02
        7.59843    0.2061902832174744E+02
       10.73165    0.1449765882652631E+02
       15.15686    0.9626396967265325E+01
       21.40682    0.5766489514494666E+01
       30.23396    0.3793494495653584E+01
       42.70097    0.2635297291697368E+01


==> anc/data/sham400/nz_L4/wp_snap1.00000.txt <==
        0.12062    0.6903467250741355E+03
        0.17035    0.5683732713864706E+03
        0.24060    0.4212605651443192E+03
        0.33981    0.3086472239147517E+03
        0.47993    0.2228621013756914E+03
        0.67784    0.1638411095896053E+03
        0.95734    0.1169618874546787E+03
        1.35210    0.8447274124944593E+02
        1.90965    0.6346808767391503E+02
        2.69709    0.4799968318650840E+02
        3.80924    0.3668348323322270E+02
        5.37999    0.2775396530272401E+02
        7.59843    0.2087627237971182E+02
       10.73165    0.1460075019012496E+02
       15.15686    0.9688401130241786E+01
       21.40682    0.5897857320425404E+01
       30.23396    0.3872371865017621E+01
       42.70097    0.2663888177628238E+01


==> anc/data/sham400/nz_m1/wp_snap0.62230_M1_scatt01.dat <==
        0.12062    0.3273872592143917E+03
        0.17035    0.2563684579999591E+03
        0.24060    0.1946703703108626E+03
        0.33981    0.1449088906653736E+03
        0.47993    0.1094265486990161E+03
        0.67784    0.8145501376575227E+02
        0.95734    0.6133581637996803E+02
        1.35210    0.4650173079639112E+02
        1.90965    0.3640391249979014E+02
        2.69709    0.2896515435858779E+02
        3.80924    0.2266880545061356E+02
        5.37999    0.1765894790376502E+02
        7.59843    0.1328702917491497E+02
       10.73165    0.9518733353223265E+01
       15.15686    0.6451548303095437E+01
       21.40682    0.4120545838666656E+01
       30.23396    0.2718259494097308E+01
       42.70097    0.1893980054179930E+01


==> anc/data/sham400/nz_m4/wp_snap0.53000_M4_scatt01.dat <==
        0.12062    0.6208626316313173E+03
        0.17035    0.5061541556848707E+03
        0.24060    0.3449506264654516E+03
        0.33981    0.2381601601121214E+03
        0.47993    0.1626818508442828E+03
        0.67784    0.1154164698346160E+03
        0.95734    0.8693687552147475E+02
        1.35210    0.6695132202919078E+02
        1.90965    0.5265096812788270E+02
        2.69709    0.4217610781234175E+02
        3.80924    0.3267855255286955E+02
        5.37999    0.2517138943973885E+02
        7.59843    0.1858658653852396E+02
       10.73165    0.1330501483621592E+02
       15.15686    0.8743526102430044E+01
       21.40682    0.5211272767328250E+01
       30.23396    0.3371868592254606E+01
       42.70097    0.2374577851516570E+01


==> anc/data/sham400/nz_sdss/wp_snap0.53000.txt <==
        0.12313    0.4014276475899565E+03
        0.18010    0.2992262179772711E+03
        0.26342    0.2034919842179540E+03
        0.38530    0.1426264271643468E+03
        0.56356    0.1009760624863939E+03
        0.82429    0.7290927915157856E+02
        1.20565    0.5528752282703329E+02
        1.76345    0.4243466896220050E+02
        2.57932    0.3324578749422709E+02
        3.77265    0.2546759705194049E+02
        5.51807    0.1921051181315880E+02
        8.07103    0.1404063176086202E+02
       11.80512    0.9754463485717118E+01
       17.26679    0.6231883813456949E+01
       25.25534    0.3821472650423045E+01


==> anc/data/sham400/nz_sdss/wp_snap0.62230.txt <==
        0.12313    0.4556112170834426E+03
        0.18010    0.3303723010938523E+03
        0.26342    0.2329938337808031E+03
        0.38530    0.1620987491845496E+03
        0.56356    0.1142892328962753E+03
        0.82429    0.8110127461081943E+02
        1.20565    0.6018690005750237E+02
        1.76345    0.4542725689646244E+02
        2.57932    0.3497052855308374E+02
        3.77265    0.2681780865017138E+02
        5.51807    0.2021731394841810E+02
        8.07103    0.1477196827113189E+02
       11.80512    0.1019351983782269E+02
       17.26679    0.6542688193199045E+01
       25.25534    0.4085777408474016E+01


==> anc/data/sham400/nz_sdss/wp_snap0.66430.txt <==
        0.12313    0.4728305717953555E+03
        0.18010    0.3428331191860527E+03
        0.26342    0.2374695536370223E+03
        0.38530    0.1700580673236611E+03
        0.56356    0.1201201384874309E+03
        0.82429    0.8597856021256885E+02
        1.20565    0.6272985059199392E+02
        1.76345    0.4696789056678794E+02
        2.57932    0.3586629860852796E+02
        3.77265    0.2761501123129485E+02
        5.51807    0.2065511365311331E+02
        8.07103    0.1514046573272558E+02
       11.80512    0.1040622340439984E+02
       17.26679    0.6703135538061396E+01
       25.25534    0.4199430303929500E+01


==> anc/data/sham400/nz_sdss/wp_snap0.71240.txt <==
        0.12313    0.4765295442890256E+03
        0.18010    0.3509892910282202E+03
        0.26342    0.2514039242977294E+03
        0.38530    0.1789292549713451E+03
        0.56356    0.1266074471933803E+03
        0.82429    0.9082909132980819E+02
        1.20565    0.6567618220949157E+02
        1.76345    0.4835529418287588E+02
        2.57932    0.3700885889536889E+02
        3.77265    0.2839639802627796E+02
        5.51807    0.2115934672563640E+02
        8.07103    0.1554454647723067E+02
       11.80512    0.1062964263473682E+02
       17.26679    0.6881746219265553E+01
       25.25534    0.4305166154150525E+01


==> anc/data/sham400/nz_sdss/wp_snap0.77240.txt <==
        0.12313    0.4799989253865369E+03
        0.18010    0.3642132597021438E+03
        0.26342    0.2622671596648166E+03
        0.38530    0.1872350835237142E+03
        0.56356    0.1349336588739840E+03
        0.82429    0.9625398999748700E+02
        1.20565    0.6894181283728427E+02
        1.76345    0.5088707257902882E+02
        2.57932    0.3836303671867249E+02
        3.77265    0.2925509738409500E+02
        5.51807    0.2176211204180020E+02
        8.07103    0.1598732767860488E+02
       11.80512    0.1091974265696554E+02
       17.26679    0.7073782539195602E+01
       25.25534    0.4448026494517357E+01


==> anc/data/sham400/nz_sdss/wp_snap0.83240.txt <==
        0.12313    0.4927284927957882E+03
        0.18010    0.3696745560526010E+03
        0.26342    0.2707002407886765E+03
        0.38530    0.1940767101794611E+03
        0.56356    0.1415001256550012E+03
        0.82429    0.1012530938904099E+03
        1.20565    0.7278803549879683E+02
        1.76345    0.5304286521709716E+02
        2.57932    0.3963024205995737E+02
        3.77265    0.2996063906031905E+02
        5.51807    0.2224705022221421E+02
        8.07103    0.1629674133438319E+02
       11.80512    0.1113168022426849E+02
       17.26679    0.7195680956167332E+01
       25.25534    0.4539887504664132E+01


==> anc/data/sham400/nz_sdss/wp_snap0.90740.txt <==
        0.12313    0.4951264473778914E+03
        0.18010    0.3758274576177449E+03
        0.26342    0.2740890797333605E+03
        0.38530    0.2053786814028542E+03
        0.56356    0.1494281113271864E+03
        0.82429    0.1079513921718975E+03
        1.20565    0.7778027552476007E+02
        1.76345    0.5540822980434594E+02
        2.57932    0.4112772681386001E+02
        3.77265    0.3068561078309012E+02
        5.51807    0.2280053036301047E+02
        8.07103    0.1666184256073153E+02
       11.80512    0.1137666399939024E+02
       17.26679    0.7320158382684626E+01
       25.25534    0.4634066142482949E+01


==> anc/data/sham400/nz_sdss/wp_snap1.00000.txt <==
        0.12313    0.4656877283593026E+03
        0.18010    0.3786296511600101E+03
        0.26342    0.2843001865535267E+03
        0.38530    0.2131738630304227E+03
        0.56356    0.1578566195971087E+03
        0.82429    0.1157750865358615E+03
        1.20565    0.8290262989741854E+02
        1.76345    0.5872431722811434E+02
        2.57932    0.4246080102020319E+02
        3.77265    0.3139476671972082E+02
        5.51807    0.2333956791504569E+02
        8.07103    0.1703327313458255E+02
       11.80512    0.1162125922415552E+02
       17.26679    0.7480978049347575E+01
       25.25534    0.4712180261126592E+01


==> anc/data/sham400/nz_v1/wp_snap0.62230_M1.dat <==
        0.12062    0.3265068256071286E+03
        0.17035    0.2589927307642016E+03
        0.24060    0.1958593308038776E+03
        0.33981    0.1448976563811858E+03
        0.47993    0.1101966396919487E+03
        0.67784    0.8169937208939275E+02
        0.95734    0.6140568659078924E+02
        1.35210    0.4678083667789641E+02
        1.90965    0.3654661215102301E+02
        2.69709    0.2895298396193331E+02
        3.80924    0.2277374129673539E+02
        5.37999    0.1758552368404376E+02
        7.59843    0.1320589540067779E+02
       10.73165    0.9514917051001817E+01
       15.15686    0.6390021978772394E+01
       21.40682    0.4109894120322855E+01
       30.23396    0.2721763774047039E+01
       42.70097    0.1891830845395180E+01


==> anc/data/sham400/nz_v1/wp_snap0.62230_M1_scattv01.dat <==
        0.12062    0.2841578609330313E+03
        0.17035    0.2279072919690639E+03
        0.24060    0.1738236453083471E+03
        0.33981    0.1303063040481933E+03
        0.47993    0.1001457872065363E+03
        0.67784    0.7488551532915871E+02
        0.95734    0.5618493691844103E+02
        1.35210    0.4285051657812097E+02
        1.90965    0.3333992236453506E+02
        2.69709    0.2650300082759700E+02
        3.80924    0.2089465630169196E+02
        5.37999    0.1621894392560854E+02
        7.59843    0.1219711461938294E+02
       10.73165    0.8793333327698466E+01
       15.15686    0.5948072437799534E+01
       21.40682    0.3850329621516092E+01
       30.23396    0.2576000048573357E+01
       42.70097    0.1785668687546873E+01


==> anc/data/sham400/nz_v4/wp_snap0.53000_M4.dat <==
        0.12062    0.6276560746971359E+03
        0.17035    0.5021343389500542E+03
        0.24060    0.3470041406201915E+03
        0.33981    0.2372875451865273E+03
        0.47993    0.1626839365161766E+03
        0.67784    0.1151418183405811E+03
        0.95734    0.8681358210163073E+02
        1.35210    0.6627933643186060E+02
        1.90965    0.5286810759091487E+02
        2.69709    0.4224519116960862E+02
        3.80924    0.3280731909808522E+02
        5.37999    0.2541503854067386E+02
        7.59843    0.1869001483925312E+02
       10.73165    0.1338225731739051E+02
       15.15686    0.8833056087731975E+01
       21.40682    0.5193824310388724E+01
       30.23396    0.3330370399623188E+01
       42.70097    0.2312541169052763E+01


==> anc/data/sham400/nz_v4/wp_snap0.53000_M4_scattv01.dat <==
        0.12062    0.5448685223776165E+03
        0.17035    0.4112672558189558E+03
        0.24060    0.2872382918777803E+03
        0.33981    0.1943614072490694E+03
        0.47993    0.1388806114975329E+03
        0.67784    0.9721369389624152E+02
        0.95734    0.7393214404671099E+02
        1.35210    0.5673061500601814E+02
        1.90965    0.4461835267149782E+02
        2.69709    0.3586193726770512E+02
        3.80924    0.2817517722213000E+02
        5.37999    0.2174836321308267E+02
        7.59843    0.1625685394008594E+02
       10.73165    0.1168840982030219E+02
       15.15686    0.7693019823376106E+01
       21.40682    0.4687018032077819E+01
       30.23396    0.2963213329011614E+01
       42.70097    0.2110708330645621E+01


==> anc/data/vipers/cov_L1.txt <==
1186.8206003834507 668.9784439089563 541.1861239157197 456.1562868127087 345.8724176354452 225.40509151946915 140.85984990868758 75.31731760596837 42.73484731711993 30.1958888798973 22.855205587408932 16.27027291058764 15.646674099257229 10.061904116935798 7.487823982234793 6.207331729518613 4.33296257103998 0.9918235381677076 
668.9784439089563 837.430407784797 551.6762650792155 473.54324270336673 360.40770695198626 242.2321363074385 157.08026064890404 87.87152300582018 52.4272272414446 35.68915860628948 30.070917084282247 22.617652509095816 15.93112347066863 10.225765286157156 7.671065432641631 6.372496505088888 2.7610592955077995 0.060846780534264906 
541.1861239157197 551.6762650792155 526.8046806083919 413.4563841932795 306.35936272194743 209.49811543500644 133.6304703152223 71.7907744844939 40.38786526184216 29.727914416990163 26.20035915067237 21.063395723852 16.67738799030487 11.81233302768252 9.952833820551179 7.443240950744874 3.3292503600958363 -0.21166565272328874 
456.1562868127087 473.54324270336673 413.4563841932795 420.6893773888593 296.8248783260279 201.37073859035345 128.56641852000493 65.66542383529415 35.937587279190545 24.830144507606445 21.12807139416945 16.288446478568854 11.467777546768142 7.466098495795024 6.342617849542601 4.528525599902361 1.599888192032679 -0.6207756252921477 
345.8724176354452 360.40770695198626 306.35936272194743 296.8248783260279 244.80566576797827 164.5416572426866 108.46608674449556 57.74885519057692 33.06543168818591 23.364041723682572 19.403707615957238 15.92161541694155 12.183733188032587 9.02837852069305 7.149488545222435 5.326678606640496 2.7099189919829856 0.4856594529535644 
225.40509151946915 242.2321363074385 209.49811543500644 201.37073859035345 164.5416572426866 124.06589220218926 80.9953604580402 42.61250775864525 23.96765473855055 17.121301701096048 14.490303780901892 11.991609171665916 8.709776821437782 6.408229364112752 5.474144496524318 3.901432920311812 2.0374764929749913 0.5272570971417029 
140.85984990868758 157.08026064890404 133.6304703152223 128.56641852000493 108.46608674449556 80.9953604580402 63.137974911290684 35.01090304385743 20.632520814571066 14.827517494221246 12.116602102400714 10.419223524697633 7.669403114586618 5.8215046600165135 4.830802152422762 3.5367084202422983 2.0490561031516616 0.7905175863359377 
75.31731760596837 87.87152300582018 71.7907744844939 65.66542383529415 57.74885519057692 42.61250775864525 35.01090304385743 23.971030949033505 14.593164466282733 10.732859569043413 9.120016484604928 7.955429504691174 6.227385712736819 4.8877144455805785 3.9373292861401454 3.0334691112851457 1.9162502389136566 1.0552523389403798 
42.73484731711993 52.4272272414446 40.38786526184216 35.937587279190545 33.06543168818591 23.96765473855055 20.632520814571066 14.593164466282733 12.211808754427935 8.883307542601994 7.479345791399871 6.607047690444481 5.121992466855133 4.25040161957011 3.503309480979014 2.695887516486494 1.777180968650819 1.091971100931444 
30.1958888798973 35.68915860628948 29.727914416990163 24.830144507606445 23.364041723682572 17.121301701096048 14.827517494221246 10.732859569043413 8.883307542601994 8.689787293153744 6.994528943155082 6.135444142838286 4.7335871822832685 3.9807199497929915 3.212711394820686 2.3643030356794568 1.513156661420809 0.9708189807832558 
22.855205587408932 30.070917084282247 26.20035915067237 21.12807139416945 19.403707615957238 14.490303780901892 12.116602102400714 9.120016484604928 7.479345791399871 6.994528943155082 7.107963566384156 6.073456424349838 4.569988330777678 3.864397285523773 3.138357023142773 2.448583935392213 1.659632409328862 1.180558595025674 
16.27027291058764 22.617652509095816 21.063395723852 16.288446478568854 15.92161541694155 11.991609171665916 10.419223524697633 7.955429504691174 6.607047690444481 6.135444142838286 6.073456424349838 6.151462177536571 4.7105743068829415 3.95383084897591 3.171326670150744 2.545877392877787 1.8450889762109868 1.2945624103616924 
15.646674099257229 15.93112347066863 16.67738799030487 11.467777546768142 12.183733188032587 8.709776821437782 7.669403114586618 6.227385712736819 5.121992466855133 4.7335871822832685 4.569988330777678 4.7105743068829415 4.346312257663457 3.6749564564056763 3.052288547150541 2.5152133236000105 1.8542466301874745 1.3278795048447325 
10.061904116935798 10.225765286157156 11.81233302768252 7.466098495795024 9.02837852069305 6.408229364112752 5.8215046600165135 4.8877144455805785 4.25040161957011 3.9807199497929915 3.864397285523773 3.95383084897591 3.6749564564056763 3.484624840451099 2.9585202271207742 2.4387459863200296 1.8261039221288429 1.3182803128872482 
7.487823982234793 7.671065432641631 9.952833820551179 6.342617849542601 7.149488545222435 5.474144496524318 4.830802152422762 3.9373292861401454 3.503309480979014 3.212711394820686 3.138357023142773 3.171326670150744 3.052288547150541 2.9585202271207742 2.983326621748293 2.537206307760111 1.9276958664201485 1.4286441889441925 
6.207331729518613 6.372496505088888 7.443240950744874 4.528525599902361 5.326678606640496 3.901432920311812 3.5367084202422983 3.0334691112851457 2.695887516486494 2.3643030356794568 2.448583935392213 2.545877392877787 2.5152133236000105 2.4387459863200296 2.537206307760111 2.5358934542212905 2.073166198039003 1.628586277041122 
4.33296257103998 2.7610592955077995 3.3292503600958363 1.599888192032679 2.7099189919829856 2.0374764929749913 2.0490561031516616 1.9162502389136566 1.777180968650819 1.513156661420809 1.659632409328862 1.8450889762109868 1.8542466301874745 1.8261039221288429 1.9276958664201485 2.073166198039003 2.128383709686585 1.8264887266836398 
0.9918235381677076 0.060846780534264906 -0.21166565272328874 -0.6207756252921477 0.4856594529535644 0.5272570971417029 0.7905175863359377 1.0552523389403798 1.091971100931444 0.9708189807832558 1.180558595025674 1.2945624103616924 1.3278795048447325 1.3182803128872482 1.4286441889441925 1.628586277041122 1.8264887266836398 2.0647705376425765 


==> anc/data/vipers/cov_L2.txt <==
1283.9825894915473 671.4069381136953 466.194475929053 351.8486181079675 257.54537418438844 160.1872626406401 92.40363160039087 53.21318766546704 32.850457931516566 28.58115839042406 23.17681164929062 23.150609305762526 17.881119405292214 15.14082135496942 12.843947766130839 8.38647410954096 3.2872507699539932 0.532342977376866 
671.4069381136953 1051.6593493103376 545.7047832751455 432.6785022572955 326.52631208438453 202.6393603026723 110.20626555486531 75.70046517634916 50.9842611925831 41.307026214365315 30.225395777349984 27.62490177001954 22.623318661660687 15.252607189118843 11.395157660547662 7.604016857136132 3.624044982580657 0.8682803576999754 
466.194475929053 545.7047832751455 535.620453704521 338.50708658676075 256.49209629304426 157.13894123642848 89.18753503828333 54.793943520552446 41.07932499829769 30.617995639567656 20.667299486072963 19.69181374550382 14.201317580752923 10.8849753411853 9.796842337986073 7.279234681515153 3.0174314992179574 -0.08659465050229685 
351.8486181079675 432.6785022572955 338.50708658676075 317.08497607913466 218.6490418349866 140.32482426972186 79.03209733276535 48.32375518691576 33.08709135784887 26.368322279873667 18.947316022883445 17.452141678568573 12.766510416789892 9.749809524445725 8.374787940529409 7.023639074294933 4.1629018194672645 1.0816811518621414 
257.54537418438844 326.52631208438453 256.49209629304426 218.6490418349866 197.85860129442975 115.83994735118003 67.53912841905552 41.80967087959094 29.57048335864398 23.649639439288418 17.990045424313085 15.880436040766265 11.78545863819918 9.490821993847291 8.493110927822507 5.941209037016023 3.04867835770379 0.9759825284800022 
160.1872626406401 202.6393603026723 157.13894123642848 140.32482426972186 115.83994735118003 86.72800139801122 48.81585481840307 30.17845502325696 20.527429793129684 17.136139284481626 13.357625165040346 12.011419830072882 9.170210414763469 7.510775054390702 6.599433001229782 4.881019991694326 2.8973312222223835 1.350163160190517 
92.40363160039087 110.20626555486531 89.18753503828333 79.03209733276535 67.53912841905552 48.81585481840307 38.59856542153521 23.534808147870848 16.317057592901474 14.071229863063952 11.151781399063623 9.590734381629384 7.984330860705398 6.676149984920466 5.776799157895634 4.333851572128056 2.8771872994551475 1.5296987433507234 
53.21318766546704 75.70046517634916 54.793943520552446 48.32375518691576 41.80967087959094 30.17845502325696 23.534808147870848 20.620564787726344 13.678559650238869 11.562764449005424 9.242344004124464 8.38132001317853 7.3883342947579695 6.163060576084292 5.1992442171136455 3.9270631007143684 2.677487861077144 1.4787207329441054 
32.850457931516566 50.9842611925831 41.07932499829769 33.08709135784887 29.57048335864398 20.527429793129684 16.317057592901474 13.678559650238869 12.805313357797454 9.821452416913797 8.392646958418329 7.33979984907499 6.425205020696079 5.645963750559381 4.651472791485683 3.467555245087653 2.2470419946620073 1.371734870736533 
28.58115839042406 41.307026214365315 30.617995639567656 26.368322279873667 23.649639439288418 17.136139284481626 14.071229863063952 11.562764449005424 9.821452416913797 10.157693244593434 7.799224919750583 6.904464923475097 5.930606533691755 5.218458589860992 4.334006505844695 3.2892747698320295 2.2265366715644985 1.3161112406760198 
23.17681164929062 30.225395777349984 20.667299486072963 18.947316022883445 17.990045424313085 13.357625165040346 11.151781399063623 9.242344004124464 8.392646958418329 7.799224919750583 7.78106273531181 6.571638258081169 5.694081121099085 5.143406199139095 4.283671422478204 3.300592735216872 2.34923184655343 1.6526010213253748 
23.150609305762526 27.62490177001954 19.69181374550382 17.452141678568573 15.880436040766265 12.011419830072882 9.590734381629384 8.38132001317853 7.33979984907499 6.904464923475097 6.571638258081169 6.534857497756223 5.558066454982696 4.9428099981141616 4.113661881968369 3.177059897228154 2.2818660381148392 1.5730229686484818 
17.881119405292214 22.623318661660687 14.201317580752923 12.766510416789892 11.78545863819918 9.170210414763469 7.984330860705398 7.3883342947579695 6.425205020696079 5.930606533691755 5.694081121099085 5.558066454982696 5.429636306823201 4.792663440415343 4.0055113225443355 3.1848104057680526 2.391567355219439 1.6747442584938392 
15.14082135496942 15.252607189118843 10.8849753411853 9.749809524445725 9.490821993847291 7.510775054390702 6.676149984920466 6.163060576084292 5.645963750559381 5.218458589860992 5.143406199139095 4.9428099981141616 4.792663440415343 4.74079181058174 4.013092811195062 3.181629330417511 2.423059833646367 1.7962787565164757 
12.843947766130839 11.395157660547662 9.796842337986073 8.374787940529409 8.493110927822507 6.599433001229782 5.776799157895634 5.1992442171136455 4.651472791485683 4.334006505844695 4.283671422478204 4.113661881968369 4.0055113225443355 4.013092811195062 3.783740195114438 3.116582844320016 2.4122153376307356 1.8223535768345251 
8.38647410954096 7.604016857136132 7.279234681515153 7.023639074294933 5.941209037016023 4.881019991694326 4.333851572128056 3.9270631007143684 3.467555245087653 3.2892747698320295 3.300592735216872 3.177059897228154 3.1848104057680526 3.181629330417511 3.116582844320016 3.0174005430757544 2.4901155145382114 1.9364208580603872 
3.2872507699539932 3.624044982580657 3.0174314992179574 4.1629018194672645 3.04867835770379 2.8973312222223835 2.8771872994551475 2.677487861077144 2.2470419946620073 2.2265366715644985 2.34923184655343 2.2818660381148392 2.391567355219439 2.423059833646367 2.4122153376307356 2.4901155145382114 2.4764620593722246 2.1303649575227044 
0.532342977376866 0.8682803576999754 -0.08659465050229685 1.0816811518621414 0.9759825284800022 1.350163160190517 1.5296987433507234 1.4787207329441054 1.371734870736533 1.3161112406760198 1.6526010213253748 1.5730229686484818 1.6747442584938392 1.7962787565164757 1.8223535768345251 1.9364208580603872 2.1303649575227044 2.4233514043624402 


==> anc/data/vipers/cov_L3.txt <==
3339.3282460590535 1050.6193927490726 680.8805884573248 424.06543733687954 363.5656883123009 203.8396627955581 104.09538748548952 101.95959526011536 67.26651717481833 67.32583182335749 62.77255478956584 63.41729016704355 53.9714442310772 42.42428739920052 30.119925025867495 21.033071404913116 11.154152795840844 6.441310187643841 
1050.6193927490726 1569.7725922839727 670.4467213134574 479.63373319037873 387.3684859645335 215.05509158659976 111.58834722493725 82.60845518334699 54.11298316927193 48.247283275823115 42.77883330193196 41.0564179317735 34.75023755368069 24.320685484775744 19.83566786055913 16.04117256965843 8.42759998486057 1.286077205184027 
680.8805884573248 670.4467213134574 703.0333360454085 282.4234238923922 261.2493674973849 146.7023383989153 76.4866098564622 60.95113502250525 45.4802598452189 42.793377736930374 41.832497952963635 37.96700067657942 35.43571423721738 28.63358556231454 23.302247848091177 18.21983120004211 13.293747327627187 6.814268851255295 
424.06543733687954 479.63373319037873 282.4234238923922 398.48554140464637 233.25212580479788 147.2719475097592 83.02037377696517 57.191389544128405 42.212354566139425 39.65168823084748 35.87907303938839 31.99840862008426 29.259486441120913 21.164482580091526 16.81686142826443 12.535757878157733 8.741296997323182 5.286741263933126 
363.5656883123009 387.3684859645335 261.2493674973849 233.25212580479788 238.19352302675804 117.08341064830923 65.25085454555195 45.231146875325464 34.95922618292037 33.451252533207295 28.908813723330997 26.43989914094096 24.103271716849378 18.251376161836337 15.334725596802713 11.79632072041426 8.606031333683255 5.193372055029891 
203.8396627955581 215.05509158659976 146.7023383989153 147.2719475097592 117.08341064830923 101.82416707570326 50.88495293963949 34.962215307960236 27.926695488309555 24.83005221186167 22.44399972649271 20.112630642936846 18.478675247841302 14.450131184129319 11.500390969751257 8.980556429638664 7.076645976678575 4.756828136683444 
104.09538748548952 111.58834722493725 76.4866098564622 83.02037377696517 65.25085454555195 50.88495293963949 43.95138086878905 26.330526001509448 19.87314313113647 17.898973451709026 15.771529038571028 13.531900361431935 12.896679166246477 10.094890718518524 7.831035017206949 6.28477932746279 4.737980502080083 2.818258720714008 
101.95959526011536 82.60845518334699 60.95113502250525 57.191389544128405 45.231146875325464 34.962215307960236 26.330526001509448 26.221067887446385 15.876931865311244 14.750892583499795 12.619548117334203 11.30102096262661 10.43042693314101 8.77855766328774 6.951076141691516 5.542967815664029 4.034729175265812 2.5090452160301524 
67.26651717481833 54.11298316927193 45.4802598452189 42.212354566139425 34.95922618292037 27.926695488309555 19.87314313113647 15.876931865311244 18.52775238294567 13.092814698548068 11.62394654697916 10.204701328409424 9.199938518822448 7.550282100117931 6.135118646270739 4.993376652698175 3.9684880680031305 2.5556075940354708 
67.32583182335749 48.247283275823115 42.793377736930374 39.65168823084748 33.451252533207295 24.83005221186167 17.898973451709026 14.750892583499795 13.092814698548068 14.829934243996151 11.308093789798757 9.80691536311662 9.023488572292903 7.58273206732265 6.162185262668143 5.010940346005741 3.9688108136330165 2.483248235580901 
62.77255478956584 42.77883330193196 41.832497952963635 35.87907303938839 28.908813723330997 22.44399972649271 15.771529038571028 12.619548117334203 11.62394654697916 11.308093789798757 11.253800108329614 9.387306587776933 8.645878494512168 7.336187119884972 5.995727299728973 4.724842077026556 3.593301811848781 2.1689826981972296 
63.41729016704355 41.0564179317735 37.96700067657942 31.99840862008426 26.43989914094096 20.112630642936846 13.531900361431935 11.30102096262661 10.204701328409424 9.80691536311662 9.387306587776933 9.348529831716236 8.298270192226385 7.012277044439948 5.74047445536949 4.437134695925392 3.3945917008540594 1.993897380144284 
53.9714442310772 34.75023755368069 35.43571423721738 29.259486441120913 24.103271716849378 18.478675247841302 12.896679166246477 10.43042693314101 9.199938518822448 9.023488572292903 8.645878494512168 8.298270192226385 8.529607186668942 7.065156548701448 5.801280492382961 4.592520669753488 3.631707662175606 2.3512011209253267 
42.42428739920052 24.320685484775744 28.63358556231454 21.164482580091526 18.251376161836337 14.450131184129319 10.094890718518524 8.77855766328774 7.550282100117931 7.58273206732265 7.336187119884972 7.012277044439948 7.065156548701448 6.533907740673167 5.438645648420036 4.380690862990562 3.465431467989312 2.2734487959749776 
30.119925025867495 19.83566786055913 23.302247848091177 16.81686142826443 15.334725596802713 11.500390969751257 7.831035017206949 6.951076141691516 6.135118646270739 6.162185262668143 5.995727299728973 5.74047445536949 5.801280492382961 5.438645648420036 5.1016409512964636 4.198593599945456 3.3245541583748865 2.166900564231513 
21.033071404913116 16.04117256965843 18.21983120004211 12.535757878157733 11.79632072041426 8.980556429638664 6.28477932746279 5.542967815664029 4.993376652698175 5.010940346005741 4.724842077026556 4.437134695925392 4.592520669753488 4.380690862990562 4.198593599945456 3.965206760975068 3.298724684836678 2.2234684909377136 
11.154152795840844 8.42759998486057 13.293747327627187 8.741296997323182 8.606031333683255 7.076645976678575 4.737980502080083 4.034729175265812 3.9684880680031305 3.9688108136330165 3.593301811848781 3.3945917008540594 3.631707662175606 3.465431467989312 3.3245541583748865 3.298724684836678 3.3080901211654425 2.4972444510259084 
6.441310187643841 1.286077205184027 6.814268851255295 5.286741263933126 5.193372055029891 4.756828136683444 2.818258720714008 2.5090452160301524 2.5556075940354708 2.483248235580901 2.1689826981972296 1.993897380144284 2.3512011209253267 2.2734487959749776 2.166900564231513 2.2234684909377136 2.4972444510259084 2.5887296296221556 


==> anc/data/vipers/cov_L4.txt <==
9043.339962676964 1762.6775404173677 959.9847984653893 235.2257156483018 447.68227084864844 199.8405876610159 120.1854899052556 56.902606859864754 68.41563304644836 83.47545523973923 65.5545946829866 67.44480892609486 36.807481201912786 23.38422099099384 17.223086575364043 13.89561537845573 5.909005812716407 3.476558038210783 
1762.6775404173677 4883.516016547891 729.6053963742537 461.3749337971016 546.389765970393 240.61820202318236 154.82110777999338 125.44866148896736 97.84513994067916 62.08650893325601 69.14557638813449 52.72221515332294 45.271361631282595 34.97989760365754 32.595485795486454 14.362252534658818 6.2801061734401475 4.33525807450195 
959.9847984653893 729.6053963742537 2190.3719868085864 345.626358996204 242.9847416826931 108.98435365007184 117.92247060055487 44.734609470708875 43.875395373289166 55.51421786052138 46.101421132005505 39.35364043963512 39.7945466916111 24.537111408088354 19.919706860123036 13.398924121694018 11.663733905143944 13.110081478875522 
235.2257156483018 461.3749337971016 345.626358996204 847.2194419778756 258.4091201220217 112.82721755010259 89.37272186365766 31.182817689408942 41.7233928587228 38.715854588635224 37.92961232381347 33.41016247652937 29.425145172106248 27.656354106994517 23.514874541416148 14.656181124712372 11.073276332416983 6.915837097686764 
447.68227084864844 546.389765970393 242.9847416826931 258.4091201220217 411.7019691358575 127.01281635429947 81.26508719654682 44.653203490831515 44.256990672744735 39.084679518696746 35.103452963342164 33.843813206897785 22.449179197611237 20.87575611614934 16.435973572815218 11.924473404575448 7.270190309661235 4.392072733907804 
199.8405876610159 240.61820202318236 108.98435365007184 112.82721755010259 127.01281635429947 178.88948910980454 65.7160388904765 43.07441108968294 34.211391863113846 32.69907071344571 27.322377226986927 26.496415944870076 19.14231567386862 15.777358689671567 13.353714576031782 10.350178805759478 6.589135357377093 3.1467687757380944 
120.1854899052556 154.82110777999338 117.92247060055487 89.37272186365766 81.26508719654682 65.7160388904765 92.0666561121891 30.852008041923543 24.251040505774213 22.694307854878506 19.730793085451847 15.561935202754823 12.407998353605644 11.228521044518546 9.461247869929661 6.986231228371233 4.448626838059019 2.927632778751702 
56.902606859864754 125.44866148896736 44.734609470708875 31.182817689408942 44.653203490831515 43.07441108968294 30.852008041923543 43.526706667328014 17.642949575361634 14.832537203036594 13.959153742476046 10.869467588800298 8.617513269878536 8.134315227200778 6.300378324365486 4.606604382033229 3.907983692097611 2.7015518841676163 
68.41563304644836 97.84513994067916 43.875395373289166 41.7233928587228 44.256990672744735 34.211391863113846 24.251040505774213 17.642949575361634 30.577924640434567 14.756645278958084 11.623261848119744 11.1177761844761 7.249469673758593 6.392831682294613 5.506961918763193 4.061833745188826 3.0684612480812286 2.1747932925735625 
83.47545523973923 62.08650893325601 55.51421786052138 38.715854588635224 39.084679518696746 32.69907071344571 22.694307854878506 14.832537203036594 14.756645278958084 21.50452192873413 13.618405096214653 11.282867037052343 8.714778196658969 7.463022030463668 6.284300106999755 5.25202952103202 3.770983376523658 2.4241669307165186 
65.5545946829866 69.14557638813449 46.101421132005505 37.92961232381347 35.103452963342164 27.322377226986927 19.730793085451847 13.959153742476046 11.623261848119744 13.618405096214653 15.948262223914154 10.605692960072142 8.13983513740341 7.353755435809418 5.927426137094276 4.373523369908116 3.0303984873364556 1.9747212636496503 
67.44480892609486 52.72221515332294 39.35364043963512 33.41016247652937 33.843813206897785 26.496415944870076 15.561935202754823 10.869467588800298 11.1177761844761 11.282867037052343 10.605692960072142 11.636302244827815 8.24814382561139 7.135380518226181 5.678478537530888 4.193543596876345 2.8856237278845907 2.0289713491497325 
36.807481201912786 45.271361631282595 39.7945466916111 29.425145172106248 22.449179197611237 19.14231567386862 12.407998353605644 8.617513269878536 7.249469673758593 8.714778196658969 8.13983513740341 8.24814382561139 8.115890791857062 6.508763427373445 5.204680703381841 3.9831944030301023 2.796929981068137 1.9967272231617181 
23.38422099099384 34.97989760365754 24.537111408088354 27.656354106994517 20.87575611614934 15.777358689671567 11.228521044518546 8.134315227200778 6.392831682294613 7.463022030463668 7.353755435809418 7.135380518226181 6.508763427373445 7.049944150765818 5.445057352178126 4.304275831781607 3.026408870504745 2.2201703226718768 
17.223086575364043 32.595485795486454 19.919706860123036 23.514874541416148 16.435973572815218 13.353714576031782 9.461247869929661 6.300378324365486 5.506961918763193 6.284300106999755 5.927426137094276 5.678478537530888 5.204680703381841 5.445057352178126 5.5108580806241205 4.226261985234574 3.0314065530918204 2.085288282688268 
13.89561537845573 14.362252534658818 13.398924121694018 14.656181124712372 11.924473404575448 10.350178805759478 6.986231228371233 4.606604382033229 4.061833745188826 5.25202952103202 4.373523369908116 4.193543596876345 3.9831944030301023 4.304275831781607 4.226261985234574 4.029448748926428 3.071573375295253 2.3714786571656488 
5.909005812716407 6.2801061734401475 11.663733905143944 11.073276332416983 7.270190309661235 6.589135357377093 4.448626838059019 3.907983692097611 3.0684612480812286 3.770983376523658 3.0303984873364556 2.8856237278845907 2.796929981068137 3.026408870504745 3.0314065530918204 3.071573375295253 3.2359395618360987 2.6135109556956233 
3.476558038210783 4.33525807450195 13.110081478875522 6.915837097686764 4.392072733907804 3.1467687757380944 2.927632778751702 2.7015518841676163 2.1747932925735625 2.4241669307165186 1.9747212636496503 2.0289713491497325 1.9967272231617181 2.2201703226718768 2.085288282688268 2.3714786571656488 2.6135109556956233 3.0264704093708406 


==> anc/data/vipers/wp_sL1.txt <==
 0.1188424 314.4267176
 0.1678472 206.2834818
 0.2370593 144.5107481
 0.3348110 117.8426263
 0.4728708 90.3542849
 0.6678598 69.9363274
 0.9432527 55.4281731
 1.3322040 44.0981104
 1.8815410 35.8333638
 2.6573970 29.7691209
 3.7531780 23.8966871
 5.3008060 18.2883235
 7.4866020 15.3272180
10.5737100 10.6117126
14.9338000  7.4482108
21.0917700  4.9352226
29.7889900  4.3222030
42.0725300  1.1216705


==> anc/data/vipers/wp_sL2.txt <==
 0.1188424 338.6726099
 0.1678472 201.7347852
 0.2370593 170.9949701
 0.3348110 121.0190180
 0.4728708 92.0503162
 0.6678598 64.7270638
 0.9432527 55.3260336
 1.3322040 46.9414589
 1.8815410 34.5929848
 2.6573970 30.2876090
 3.7531780 21.6746946
 5.3008060 16.8501042
 7.4866020 13.2968522
10.5737100 10.3616845
14.9338000  7.6252804
21.0917700  4.9281729
29.7889900  3.5962239
42.0725300  3.6583610


==> anc/data/vipers/wp_sL3.txt <==
 0.1188424 369.2386783
 0.1678472 220.1366063
 0.2370593 191.2184750
 0.3348110 120.5039464
 0.4728708 107.6416761
 0.6678598 67.9651094
 0.9432527 64.0004629
 1.3322040 47.1845118
 1.8815410 34.9588910
 2.6573970 28.0457955
 3.7531780 22.4084763
 5.3008060 17.3519906
 7.4866020 14.3036822
10.5737100 11.3093260
14.9338000  8.8393909
21.0917700  4.9495299
29.7889900  2.3067898
42.0725300  1.9387545


==> anc/data/vipers/wp_sL4.txt <==
 0.1188424 518.3876955
 0.1678472 336.1594815
 0.2370593 299.8257327
 0.3348110 134.4198369
 0.4728708 114.5416058
 0.6678598 82.2686895
 0.9432527 80.5218073
 1.3322040 45.4651445
 1.8815410 37.7806469
 2.6573970 33.0226270
 3.7531780 25.7673674
 5.3008060 17.9437747
 7.4866020 14.9823382
10.5737100 11.2083703
14.9338000  8.9772510
21.0917700  4.2143774
29.7889900  1.0839807
42.0725300 -0.0519513


==> anc/data/vipers/wp_sM1.txt <==
 0.1188424 365.2342848
 0.1678472 270.3041933
 0.2370593 181.4632422
 0.3348110 140.6651207
 0.4728708 105.7872044
 0.6678598 80.8036460
 0.9432527 61.5332224
 1.3322040 49.7118097
 1.8815410 37.2754462
 2.6573970 30.2725513
 3.7531780 25.9364614
 5.3008060 19.8599445
 7.4866020 16.3950606
10.5737100 10.9638279
14.9338000  7.8232260
21.0917700  4.9569895
29.7889900  4.4985032
42.0725300  0.6084789


==> anc/data/vipers/wp_sM2.txt <==
 0.1188424 418.5150685
 0.1678472 288.7258434
 0.2370593 217.4490063
 0.3348110 164.4148019
 0.4728708 109.8267527
 0.6678598 78.1584697
 0.9432527 65.0651152
 1.3322040 50.9854574
 1.8815410 38.0279672
 2.6573970 30.1960740
 3.7531780 23.3295462
 5.3008060 17.7240823
 7.4866020 14.1835901
10.5737100 10.2409131
14.9338000  7.6954684
21.0917700  5.1697503
29.7889900  3.9972788
42.0725300  3.7494461


==> anc/data/vipers/wp_sM3.txt <==
 0.1188424 513.7902622
 0.1678472 313.6329799
 0.2370593 259.4177372
 0.3348110 175.0710418
 0.4728708 104.1870443
 0.6678598 72.9371882
 0.9432527 74.7951731
 1.3322040 57.6447620
 1.8815410 37.3259100
 2.6573970 31.2872981
 3.7531780 23.9608319
 5.3008060 20.4266950
 7.4866020 14.3407495
10.5737100 11.1623267
14.9338000  7.5878019
21.0917700  4.1062834
29.7889900  2.4073561
42.0725300  2.6983475


==> anc/data/vipers/wp_sM4.txt <==
 0.1188424 688.4602710
 0.1678472 369.6066150
 0.2370593 372.4479897
 0.3348110 222.2322896
 0.4728708 131.6392245
 0.6678598 70.2948702
 0.9432527 96.9107696
 1.3322040 59.2784467
 1.8815410 48.6271911
 2.6573970 37.9049840
 3.7531780 32.9685057
 5.3008060 21.3997923
 7.4866020 16.0988221
10.5737100 13.5882830
14.9338000  9.8918813
21.0917700  4.6585120
29.7889900  2.1951175
42.0725300  0.1782738


==> anc/requirements.txt <==
astropy==2.0.11
attrs==19.1.0
emcee==2.2.1
matplotlib==2.2.3
nbconvert
notebook
numpy==1.15.4
progressbar2==3.39.2
scikit-learn==0.20.2
scipy==1.2.0
tornado==4.2.1

